Beyond Large Complex Structure: Quantized Periods and Boundary Data for One-Modulus Singularities

We study periods in an integral basis near all possible singularities in one-dimensional complex structure moduli spaces of Calabi-Yau threefolds. Near large complex structure points these asymptotic periods are well understood in terms of the topological data of the mirror Calabi-Yau manifold. The aim of this work is to characterize the period data near other boundaries in moduli space such as conifold and K-points. Using results from Hodge theory, we provide the general form of these periods in a quantized three-cycle basis. Based on these periods we compute the prepotential and related physical couplings of the underlying supergravity theory. Moreover, we elucidate the meaning of the model-dependent coefficients that appear in these expressions: these can be identified with certain topological and arithmetic numbers associated to the singular geometry at the moduli space boundary. We illustrate our findings by studying a wide set of examples.

==> anc/hypgeomCpoints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    249553,       6060]
NotebookOptionsPosition[    230023,       5757]
NotebookOutlinePosition[    230463,       5774]
CellTagsIndexPosition[    230420,       5771]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["C-point periods in LCS basis", "Section",
 CellChangeTimes->{{3.8933634859350967`*^9, 3.893363503109869*^9}, {
  3.89351708973728*^9, 
  3.8935170900326147`*^9}},ExpressionUUID->"5e9726b7-d988-4d1d-97b8-\
5117a9a3e806"],

Cell["\<\
Here we set up the periods for the hypergeometric examples. For the reader \
interested in studying different examples, one can replace this first part by \
the period output of another example. The rest of this notebook should be \
able to run independently (assuming the same conventions for the symplectic \
basis are used).\
\>", "Text",
 CellChangeTimes->{{3.893410745500249*^9, 3.8934107562942333`*^9}, {
  3.8934108164821167`*^9, 3.8934108357459908`*^9}, {3.893411104218156*^9, 
  3.8934111614398947`*^9}, {3.894619040110141*^9, 
  3.894619044820842*^9}},ExpressionUUID->"3884feda-1100-4d8b-b045-\
1d1c29d36056"],

Cell[CellGroupData[{

Cell["Topological data and transition matrix", "Subsubsection",
 CellChangeTimes->{{3.893410803002726*^9, 
  3.893410812554731*^9}},ExpressionUUID->"f5c61953-6ebe-44aa-af0c-\
52197f3372dd"],

Cell["\<\
Define essential topological data for each hypergeometric conifold point \
example:\
\>", "Text",
 CellChangeTimes->{{3.893410775376541*^9, 3.893410797482853*^9}, {
  3.893426649301158*^9, 3.893426660338148*^9}, {3.893426723341976*^9, 
  3.893426724392539*^9}, {3.894619053112174*^9, 
  3.894619054394231*^9}},ExpressionUUID->"ecff6157-ac48-4064-bbb4-\
4cc291fc0e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X322", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"2", "/", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "12"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ord", "=", "6"}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8934265990164423`*^9, 3.893426641490526*^9}, {
  3.893429827384078*^9, 3.8934298430809307`*^9}, {3.893430401225855*^9, 
  3.8934304023630333`*^9}, {3.893430704812255*^9, 3.893430706561891*^9}, {
  3.893430942562936*^9, 3.893430943726555*^9}, {3.893456241419217*^9, 
  3.8934562434614077`*^9}, {3.893456615844681*^9, 3.893456617087618*^9}, {
  3.893456811783599*^9, 3.893456814731246*^9}, {3.893457030939198*^9, 
  3.8934570322894773`*^9}, {3.893488923859631*^9, 3.893488926065743*^9}, {
  3.8934929371073227`*^9, 3.893492938685191*^9}, {3.8934950170116873`*^9, 
  3.893495019731757*^9}, {3.893499258639237*^9, 3.8934992598758497`*^9}, {
  3.8935016698665447`*^9, 3.8935016715481663`*^9}, {3.8935032920310507`*^9, 
  3.8935032931904488`*^9}, {3.8935175125450583`*^9, 3.8935175427739162`*^9}, {
  3.8937369537184553`*^9, 3.893736954252285*^9}, {3.894618499705599*^9, 
  3.894618501573251*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"f015ad3f-7049-44e1-b57f-6560fb98ac47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X42", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ord", "=", "4"}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8935179022207127`*^9, 3.893517935750442*^9}, {
  3.8935179734425497`*^9, 3.893517996970565*^9}, {3.893531053398286*^9, 
  3.89353105432841*^9}, {3.8946184971247807`*^9, 3.8946184975842257`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"2fc9fb82-1bf4-42c5-96c2-ffba988b1609"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X62", " ", "*)"}], " ", 
  RowBox[{"(*", " ", "works", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"5", "/", "6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ord", "=", "3"}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8935310556596603`*^9, 3.893531056018537*^9}, {
  3.8946184951858377`*^9, 3.894618495815618*^9}, {3.894618599208316*^9, 
  3.89461860147163*^9}},ExpressionUUID->"fa5dda2d-8ab7-4f3a-b375-\
a7c6083824c5"],

Cell["Compute other topological data from above data", "Text",
 CellChangeTimes->{{3.893426668712645*^9, 
  3.893426678085931*^9}},ExpressionUUID->"a9db20b1-5f4f-40b5-bd6b-\
5ca45e404bfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Mu]", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"4", " ", "EulerGamma"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"as", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"-", "1"}]], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Chi]", "=", 
  RowBox[{
   RowBox[{
    FractionBox["\[Kappa]", "6"], 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Zeta", "[", "3", "]"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "as"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", "=", 
  RowBox[{
   RowBox[{"\[Kappa]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       FractionBox["3", 
        SuperscriptBox["\[Pi]", "2"]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "as"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.893226013219408*^9, 3.8932262404534764`*^9}, {
   3.893226304501004*^9, 3.893226321440696*^9}, 3.8932279293847575`*^9, {
   3.8932293255953426`*^9, 3.893229332912924*^9}, {3.8932293633613105`*^9, 
   3.893229464105445*^9}, {3.8932295261547356`*^9, 3.8932295439862056`*^9}, {
   3.893410766141542*^9, 3.893410768805666*^9}, 3.893410838152326*^9, {
   3.8934259764947*^9, 3.893425978047846*^9}, 3.8934265736046467`*^9, {
   3.8934266672544203`*^9, 3.893426683835548*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"7d6e9f5f-3f74-4910-a22a-9988eb8e35f3"],

Cell[BoxData["432"], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.893517568017087*^9, 
   3.893518000151515*^9, 3.8935189099469852`*^9, 3.893518988352709*^9, 
   3.893523727388055*^9, 3.893523813471777*^9, 3.893530928729453*^9, 
   3.893531058847934*^9, 3.893732297254841*^9, 3.893736957431889*^9, 
   3.89373776239193*^9, 3.893738064944601*^9, 3.8937389936485987`*^9, 
   3.893741142720838*^9, 3.893741559719885*^9, 3.8937418298927593`*^9, 
   3.893744984616109*^9, 3.89374872037*^9, 3.893748760082966*^9, 
   3.893749270000637*^9, 3.893752908140695*^9, 3.893753579222641*^9, 
   3.893753810559114*^9, 3.8937548642479267`*^9, 3.893755254442079*^9, 
   3.8937569738610287`*^9, 3.893761362980741*^9, 3.893821421062801*^9, 
   3.8946171972120113`*^9, 3.894617939686301*^9, 3.8946182933216476`*^9, 
   3.8946186041235933`*^9, 3.8946188791676207`*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"64c17ef2-7ca6-4210-ba61-c1ba46010007"],

Cell[BoxData[
 RowBox[{"-", "144"}]], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.893517568017087*^9, 
   3.893518000151515*^9, 3.8935189099469852`*^9, 3.893518988352709*^9, 
   3.893523727388055*^9, 3.893523813471777*^9, 3.893530928729453*^9, 
   3.893531058847934*^9, 3.893732297254841*^9, 3.893736957431889*^9, 
   3.89373776239193*^9, 3.893738064944601*^9, 3.8937389936485987`*^9, 
   3.893741142720838*^9, 3.893741559719885*^9, 3.8937418298927593`*^9, 
   3.893744984616109*^9, 3.89374872037*^9, 3.893748760082966*^9, 
   3.893749270000637*^9, 3.893752908140695*^9, 3.893753579222641*^9, 
   3.893753810559114*^9, 3.8937548642479267`*^9, 3.893755254442079*^9, 
   3.8937569738610287`*^9, 3.893761362980741*^9, 3.893821421062801*^9, 
   3.8946171972120113`*^9, 3.894617939686301*^9, 3.8946182933216476`*^9, 
   3.8946186041235933`*^9, 3.8946188791708384`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"d52ccf4b-6228-4236-8f22-2226fbd81acc"],

Cell[BoxData["60"], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.893517568017087*^9, 
   3.893518000151515*^9, 3.8935189099469852`*^9, 3.893518988352709*^9, 
   3.893523727388055*^9, 3.893523813471777*^9, 3.893530928729453*^9, 
   3.893531058847934*^9, 3.893732297254841*^9, 3.893736957431889*^9, 
   3.89373776239193*^9, 3.893738064944601*^9, 3.8937389936485987`*^9, 
   3.893741142720838*^9, 3.893741559719885*^9, 3.8937418298927593`*^9, 
   3.893744984616109*^9, 3.89374872037*^9, 3.893748760082966*^9, 
   3.893749270000637*^9, 3.893752908140695*^9, 3.893753579222641*^9, 
   3.893753810559114*^9, 3.8937548642479267`*^9, 3.893755254442079*^9, 
   3.8937569738610287`*^9, 3.893761362980741*^9, 3.893821421062801*^9, 
   3.8946171972120113`*^9, 3.894617939686301*^9, 3.8946182933216476`*^9, 
   3.8946186041235933`*^9, 3.894618879174658*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"dc027e19-b208-4a36-98b6-72b91cc4aeab"]
}, Open  ]],

Cell["LCS transition matrix in terms of topological data", "Text",
 CellChangeTimes->{{3.8934266915703583`*^9, 
  3.893426711877421*^9}},ExpressionUUID->"95f4ea64-359a-4f49-83ba-\
cc1559d2f6de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transitionLCSFrobeniusToIntegralSymplectic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["c2", "24"], ",", 
       RowBox[{"-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "/", "2"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"-", "\[Kappa]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Chi]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], ",", 
       FractionBox["c2", "24"], ",", "0", ",", "\[Kappa]"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.893426685999895*^9, 3.8934266899443398`*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"ead3f66b-c488-4611-8920-4c468b6e7341"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypergeometric C-point periods (and transition matrices)", \
"Subsubsection",
 CellChangeTimes->{{3.893410852177096*^9, 3.8934108704325314`*^9}, {
  3.893518012645845*^9, 
  3.893518012884156*^9}},ExpressionUUID->"d3de20ef-a1a1-45ed-8165-\
198ffb14fadc"],

Cell["Expand the periods around the point at infinity", "Text",
 CellChangeTimes->{{3.893410874211502*^9, 
  3.8934108825674458`*^9}},ExpressionUUID->"5ecb4502-ec36-47b6-b182-\
af9dba4f127c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fundamentalPeriod", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "\[Epsilon]"], 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}]}], "}"}], ",", 
           RowBox[{"\[Mu]", " ", "x"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "/", "x"}]}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Periods", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "i"], 
        RowBox[{"i", "!"}]}]], 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"fundamentalPeriod", ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exponents", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "i"], 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], 
           RowBox[{"j", "-", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Count", "[", 
            RowBox[{"as", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "as"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], ",", "1"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.893226013219408*^9, 3.8932262404534764`*^9}, {
   3.893226304501004*^9, 3.893226321440696*^9}, 3.8932279293847575`*^9, {
   3.893228257131019*^9, 3.893228266292972*^9}, {3.8932290578903103`*^9, 
   3.8932290586662636`*^9}, {3.8932294938432875`*^9, 
   3.8932295136986256`*^9}, {3.893410872715398*^9, 3.8934109247506943`*^9}, {
   3.89351812130307*^9, 3.893518126611659*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"e8283c83-3983-4057-8682-34f6a02e0a12"],

Cell["Collect transition matrix from periods", "Text",
 CellChangeTimes->{{3.893410902529765*^9, 3.89341091968659*^9}, {
  3.893433602239068*^9, 
  3.893433603482798*^9}},ExpressionUUID->"16dd2db6-e682-48fc-bb4f-\
6213251be820"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transitionLGtoLCSFrobenius", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Periods", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/.", 
             RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
            RowBox[{"exponents", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"coeffs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"-", "1"}]]}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893410894973617*^9, 3.89341090602413*^9}, {
  3.893410942418686*^9, 3.8934109552610207`*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"59d1ce97-809a-4fb6-9c74-d67ba8c29ee8"],

Cell["Polygamma identities to simplify result:", "Text",
 CellChangeTimes->{{3.893410934444981*^9, 3.89341093810314*^9}, {
  3.893410988522717*^9, 
  3.893410989004917*^9}},ExpressionUUID->"e3c3e748-dbc1-402c-8ef8-\
ecb362f65cbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"polyGamma", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "q"}], "}"}], ",", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"Numerator", "[", "x", "]"}]}], ";", 
     RowBox[{"q", "=", 
      RowBox[{"Denominator", "[", "x", "]"}]}], ";", 
     RowBox[{
      RowBox[{"-", "EulerGamma"}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"Cot", "[", 
        RowBox[{"p", " ", 
         FractionBox["\[Pi]", "q"]}], "]"}]}], "-", 
      RowBox[{"Log", "[", "q", "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Pi]", " ", "k", " ", 
           FractionBox["p", "q"]}], "]"}], 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{"\[Pi]", " "}], "q"]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "x_"}], "]"}], "/;", 
      RowBox[{"x", "<", "0"}]}], "->", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}], "-", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Cot", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", "x_"}], "]"}], "/;", 
     RowBox[{"x", ">", "1"}]}], "->", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"x", "-", "1"}]}], "]"}], "+", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"as", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"polyGamma", "[", " ", 
         RowBox[{"as", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
     "DeleteDuplicates"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "5"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"124", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["2", "5"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["3", "5"]}], "]"}], "+", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["4", "5"]}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["3", "4"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"56", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"2", ",", 
         FractionBox["1", "4"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "3"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"26", "  ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"2", ",", 
         FractionBox["2", "3"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "6"]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          FractionBox["5", "6"]}], "]"}]}], "-", 
       RowBox[{"364", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "8"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["3", "8"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["5", "8"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["7", "8"]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"448", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gammarep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "/", "6"}], "]"}], "->", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]], 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "2"}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "/", "3"}], "]"}], "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"logrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", "x_", "]"}], "->", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", "x", "]"}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Arg", "[", "x", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893434451846561*^9, 3.893434515990386*^9}, {
   3.893434829727253*^9, 3.893434933457546*^9}, {3.8934349680551033`*^9, 
   3.8934349792322273`*^9}, {3.8934359201841803`*^9, 3.893435953931604*^9}, 
   3.893456301811619*^9, {3.893489554774118*^9, 3.8934895559804068`*^9}, {
   3.893489735703083*^9, 3.893489758536531*^9}, {3.893489846026758*^9, 
   3.893489850638069*^9}, {3.8934903261877604`*^9, 3.8934903341931877`*^9}, {
   3.893490383261958*^9, 3.893490434871769*^9}, {3.893490491835075*^9, 
   3.893490519779605*^9}, {3.893490560729989*^9, 3.8934906465228777`*^9}, {
   3.893492963846953*^9, 3.8934929684909267`*^9}, {3.893495005261057*^9, 
   3.893495006509452*^9}, {3.893518048104467*^9, 3.893518048494522*^9}, {
   3.893733859210586*^9, 3.89373389826438*^9}, 3.893761388420992*^9},
 CellLabel->
  "In[327]:=",ExpressionUUID->"a678658d-43ff-451c-8c18-99d94a0ac625"],

Cell["Simplify result:", "Text",
 CellChangeTimes->{{3.8935180519956093`*^9, 
  3.893518060184567*^9}},ExpressionUUID->"7c490b97-a21e-4e56-b6ef-\
27fde30f927e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TransitionMatrix0", "=", 
   RowBox[{
   "transitionLCSFrobeniusToIntegralSymplectic", ".", 
    "transitionLGtoLCSFrobenius"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TransitionMatrix0", "/.", "replacePoly0"}], "/.", 
       "replacePoly1"}], "/.", "replacePoly2"}], "/.", "replacePoly3"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", 
     RowBox[{"(*", 
      RowBox[{"/.", "logrep"}], "*)"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
       RowBox[{"x", "<", "0"}]}], "\[Rule]", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", 
       RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TransitionMatrix", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"TransitionMatrix", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
         RowBox[{"x", "<", "0"}]}], "\[Rule]", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
        RowBox[{"x", ">", 
         RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
       FractionBox[
        RowBox[{"\[Pi]", " "}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "x"}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}], "/.", "Gammarep"}]}], 
   ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "apply", " ", "twice", " ", "to", " ", "get", " ", "rid", " ", "of", " ", 
    "some", " ", 
    RowBox[{"Gamma", "'"}], "s"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"TransitionMatrix", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893518061430572*^9, 3.893518061851089*^9}, {
  3.893733700195367*^9, 3.893733732166356*^9}, {3.89376147479881*^9, 
  3.8937614845760937`*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"dbba4cbd-0c31-4488-a88c-df9cba0d4a02"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
          RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      FractionBox["1", "\[Pi]"], 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}]]},
     {
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Pi]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}]]}]},
     {
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], 
      RowBox[{"-", 
       FractionBox["3", 
        RowBox[{"2", " ", "\[Pi]"}]]}], "0", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "3"]}], 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}]]},
     {
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "2"]]}], 
      RowBox[{"-", 
       FractionBox["2", "\[Pi]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8935180672382393`*^9, 3.893518145722402*^9, 3.893518955264604*^9, 
   3.8935190066886463`*^9, 3.893523770478199*^9, 3.8935238309395437`*^9, 
   3.89353094298123*^9, 3.89353108837274*^9, 3.893732334041403*^9, {
   3.893733710299149*^9, 3.8937337349083767`*^9}, 3.893733928947342*^9, 
   3.893737023505966*^9, 3.8937377922160997`*^9, 3.893738100629654*^9, 
   3.8937390125831823`*^9, 3.893741163810122*^9, 3.893741581465173*^9, 
   3.893741855757352*^9, 3.893745003696269*^9, 3.893748806302559*^9, 
   3.893749304734641*^9, 3.893752959739935*^9, 3.893753616121231*^9, 
   3.8937538372220907`*^9, 3.893754891079401*^9, 3.893755290172388*^9, 
   3.893757071584836*^9, 3.893761489746317*^9, 3.893821464957982*^9, 
   3.894617237439711*^9, 3.89461796591951*^9, 3.8946183367683067`*^9, 
   3.894618631634572*^9, 3.8946189244298763`*^9},
 CellLabel->
  "Out[338]//MatrixForm=",ExpressionUUID->"98557d7b-4b3a-44dc-bdd8-\
54d8312fd84f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8937582856765842`*^9, 3.893758285879076*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"8e216ca9-dd6f-4df3-a400-023120150bd4"],

Cell["Picard-Fuchs solution in hypergeometric basis", "Text",
 CellChangeTimes->{{3.8934110052302027`*^9, 
  3.8934110124898777`*^9}},ExpressionUUID->"8165813c-ff6a-41e3-86d0-\
fa5ff385043e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "x"}], " ", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypsol", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "x", "]"}], "/.", 
   RowBox[{
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"x", " ", 
                 RowBox[{"\[Theta]", "[", 
                  RowBox[{"\[Theta]", "[", 
                   RowBox[{"\[Theta]", "[", 
                    RowBox[{"\[Theta]", "[", 
                    RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], 
                  "]"}]}], "-", 
                RowBox[{"\[Mu]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
                   RowBox[{
                    RowBox[{"as", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "#"}]}], ")"}]}]}], "&"}],
               "@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], 
            "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], "@", 
        RowBox[{"f", "[", "x", "]"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"hypsol", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.8932267556539736`*^9, 3.8932268431149654`*^9}, {
  3.893227455548114*^9, 3.8932274631080403`*^9}, {3.893229192506626*^9, 
  3.893229192690107*^9}, {3.893429026736298*^9, 3.893429032317377*^9}, {
  3.8934290934924603`*^9, 3.89342909723085*^9}, {3.893493523832453*^9, 
  3.8934935294606028`*^9}, {3.893738862810525*^9, 3.893738875062258*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"68642ae7-4738-44e0-87ca-c4c6d8238e90"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], " ", 
   TemplateBox[{"4"},
    "C"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     FractionBox["x", "432"]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["x"], " ", 
    TemplateBox[{"2"},
     "C"], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["5", "6"], ",", "1", ",", 
        FractionBox["7", "6"]}], "}"}], ",", 
      FractionBox["x", "432"]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["3"]}]], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]], " ", 
   TemplateBox[{"1"},
    "C"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["4", "3"]}], "}"}], ",", 
     FractionBox["x", "432"]}], "]"}]}], "+", 
  RowBox[{
   TemplateBox[{"3"},
    "C"], " ", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
     FractionBox["x", "432"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.893429097848433*^9, 3.893429929715567*^9, 3.893430559777802*^9, 
   3.893430741323654*^9, 3.893431477254738*^9, 3.893436014419462*^9, 
   3.8934563049796343`*^9, 3.893456660657655*^9, 3.893456863025833*^9, 
   3.893457094656281*^9, 3.8934822759340973`*^9, 3.8934824587075777`*^9, 
   3.893488967105048*^9, 3.893489131267294*^9, 3.893489563357006*^9, 
   3.893489775935389*^9, 3.893489858347932*^9, 3.8934903405364647`*^9, 
   3.893490524836947*^9, 3.893490651376636*^9, 3.89349298589642*^9, {
   3.893493524577751*^9, 3.893493530022211*^9}, 3.8934938005930634`*^9, 
   3.893494449682177*^9, 3.8934950753498373`*^9, 3.8934984350556602`*^9, 
   3.893499025157587*^9, 3.893499320820271*^9, 3.893501571430333*^9, 
   3.893501705291294*^9, 3.893501814077342*^9, 3.893503249908391*^9, 
   3.8935033208938713`*^9, 3.893518081053256*^9, 3.893518145926379*^9, 
   3.89351895548376*^9, 3.893519006919855*^9, 3.893523770709936*^9, 
   3.893523831160408*^9, 3.8935309432025557`*^9, 3.89353108860607*^9, 
   3.893732356291737*^9, 3.893734006880175*^9, 3.8937370253219223`*^9, 
   3.893737811464403*^9, 3.893738100869363*^9, {3.893738863347273*^9, 
   3.893738875574663*^9}, 3.893739012815743*^9, 3.8937411640435*^9, 
   3.893741581691269*^9, 3.8937418560047007`*^9, 3.893745003924387*^9, 
   3.893748806579834*^9, 3.893749304962099*^9, 3.893752961225932*^9, 
   3.893753616381199*^9, 3.893753841065139*^9, 3.8937548913271627`*^9, 
   3.893755290403736*^9, 3.8937570718450403`*^9, 3.89382146520606*^9, 
   3.894617237685561*^9, 3.894617966148718*^9, 3.894618337028023*^9, 
   3.8946186318594427`*^9, 3.89461892465833*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"6a3333c9-45bf-4025-93b8-1b5061b6b770"]
}, Open  ]],

Cell["Put into vector form and expand:", "Text",
 CellChangeTimes->{{3.893429061120119*^9, 
  3.893429086249331*^9}},ExpressionUUID->"a2d6fd0d-7cef-4f75-82dc-\
9d68a9934f6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piChyp", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"hypsol", "[", "x", "]"}], ",", 
     RowBox[{"{", "cvec", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piChyplocal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"piChyp", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
        RowBox[{"x", "<", "0"}]}], "\[Rule]", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
       RowBox[{"x", ">", 
        RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[Pi]", " "}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "x"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}], "/.", "Gammarep"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.893429017124634*^9, 3.8934290538495083`*^9}, {
   3.893429103861857*^9, 3.893429159446747*^9}, {3.893429453681095*^9, 
   3.893429484455344*^9}, {3.893430561503676*^9, 3.893430562341793*^9}, {
   3.893456932848214*^9, 3.8934569345120573`*^9}, 3.893490546434239*^9, {
   3.8934937941259327`*^9, 3.8934938081226797`*^9}, {3.893518937881109*^9, 
   3.8935189430056543`*^9}, {3.893757008805574*^9, 3.893757028498891*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"637a8108-5a96-45ce-9743-2ab7870707f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "36"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"2", "/", "3"}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["x"]}], 
    RowBox[{"12", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SqrtBox["x"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"Log", "[", "256", "]"}], "-", 
       RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"]}]], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "3"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8934291103220797`*^9, 3.893429132783784*^9}, {
   3.893429482186552*^9, 3.8934294848988743`*^9}, 3.8934299303536873`*^9, 
   3.893430563320907*^9, 3.893430741641087*^9, 3.8934314794539537`*^9, 
   3.8934360162729588`*^9, 3.8934563071996403`*^9, 3.893456661075433*^9, 
   3.893456873816257*^9, 3.893456935157528*^9, 3.893457108308257*^9, 
   3.893482278484427*^9, 3.893482459213593*^9, 3.893488967450857*^9, 
   3.893489131828322*^9, 3.893489563875565*^9, 3.893489778399083*^9, 
   3.893489860612637*^9, 3.893490342835775*^9, {3.893490527493043*^9, 
   3.8934905473566723`*^9}, 3.893490653396123*^9, 3.893492987990879*^9, 
   3.893493532783307*^9, 3.893493813312889*^9, 3.893494450045642*^9, 
   3.8934950759196873`*^9, 3.893498435601522*^9, 3.8934990271204863`*^9, 
   3.89349932126222*^9, 3.8935015718784237`*^9, 3.8935017056293488`*^9, 
   3.893501814648211*^9, 3.893503250241398*^9, 3.893503321328792*^9, 
   3.893518083698225*^9, 3.893518149261208*^9, 3.893518955794626*^9, 
   3.893519007219173*^9, 3.893523771027911*^9, 3.893523831463623*^9, 
   3.893530943492168*^9, 3.893531088880582*^9, 3.893732358541045*^9, 
   3.893734009095525*^9, 3.893737027181177*^9, 3.8937378133149967`*^9, 
   3.893738101186203*^9, 3.8937388675839643`*^9, 3.893738903352601*^9, {
   3.89373901310817*^9, 3.893739038681323*^9}, 3.8937411643440733`*^9, 
   3.8937415820036*^9, 3.89374185631257*^9, 3.893745004244879*^9, 
   3.8937488069587097`*^9, 3.893749305284148*^9, 3.893752962993744*^9, 
   3.893753616708149*^9, 3.893753842863483*^9, 3.8937548916207733`*^9, 
   3.89375529073643*^9, 3.893757072173956*^9, 3.893821465558775*^9, 
   3.894617238017467*^9, 3.894617966417948*^9, 3.894618337346841*^9, 
   3.894618632115501*^9, 3.894618924957718*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"d21bb6f7-43bc-4d75-9474-55f8177aae29"]
}, Open  ]],

Cell["Rotation to Frobenius basis:", "Text",
 CellChangeTimes->{{3.893429161341477*^9, 
  3.893429165673461*^9}},ExpressionUUID->"d2480b12-5a8b-4d85-a876-\
2e4d9d19d5fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Frobenius", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"piCfrob", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"exponents", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solve", " ", "for", " ", "rotation"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqcoefs", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"piCfrob", "-", 
          RowBox[{"mat", ".", "piChyplocal"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", "y"}], ",", 
           RowBox[{"x", "->", 
            SuperscriptBox["x", 
             RowBox[{"2", "/", 
              RowBox[{"as", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}]}], "//", 
        "PowerExpand"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mat", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eqcoefs", "==", "0"}], ",", 
         RowBox[{"Flatten", "[", "mat", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"periods", "=", 
    RowBox[{
     RowBox[{"mat", ".", "piChyp"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sign", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"periods", "=", 
     RowBox[{"sign", ".", "TransitionMatrix", ".", "periods"}]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "appropriate", " ", "sign", " ", "for", " ", "data", " ", "later"}], " ", 
    "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.893429166517275*^9, 3.89342943768848*^9}, {
   3.893429489126676*^9, 3.8934294923515987`*^9}, {3.893429592056602*^9, 
   3.8934295936686707`*^9}, {3.893482484792144*^9, 3.893482508418469*^9}, {
   3.893493819051852*^9, 3.893493826187705*^9}, 3.893494454865028*^9, {
   3.893518934217514*^9, 3.893518936107464*^9}, {3.8935190055310307`*^9, 
   3.893519014672738*^9}, {3.893530833363126*^9, 3.893530865540801*^9}, {
   3.893530984067801*^9, 3.893530990346139*^9}, {3.8937323979540586`*^9, 
   3.893732423654735*^9}, 3.893739067253971*^9, {3.893739098229151*^9, 
   3.8937391007868357`*^9}, {3.893739274762083*^9, 3.893739275598627*^9}, {
   3.8937393356886597`*^9, 3.893739336175887*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"357a51df-730b-4737-910b-5697ee669d82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], ",", 
   SqrtBox["x"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["x"], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893429185913806*^9, {3.893429233735942*^9, 3.8934292626384172`*^9}, {
   3.893429335991242*^9, 3.893429438069661*^9}, 3.8934294927954607`*^9, {
   3.893429594741509*^9, 3.8934296026809387`*^9}, 3.893429930380275*^9, 
   3.893430566086296*^9, 3.893430741677951*^9, 3.8934314810238733`*^9, 
   3.893436018886304*^9, 3.893456329631352*^9, 3.8934563696576147`*^9, 
   3.89345666111313*^9, 3.893456946103733*^9, 3.893457109925686*^9, 
   3.893482282006557*^9, 3.893482459268058*^9, {3.893482494400383*^9, 
   3.893482509678759*^9}, 3.893488967480475*^9, 3.893489131869008*^9, 
   3.8934895639193*^9, 3.8934897811508493`*^9, 3.893489862439426*^9, 
   3.893490667293167*^9, 3.893492991572466*^9, 3.8934935472561407`*^9, {
   3.893493816785215*^9, 3.893493827045183*^9}, 3.893494457829142*^9, 
   3.8934950759696913`*^9, 3.893498435644787*^9, 3.893499027202612*^9, 
   3.893499321301159*^9, 3.893501571901415*^9, 3.893501705650147*^9, 
   3.893501814669034*^9, 3.893503250265325*^9, 3.893503321350299*^9, 
   3.893518103195142*^9, 3.89351815107414*^9, 3.893518955814508*^9, {
   3.893519007239089*^9, 3.893519015169911*^9}, 3.893523771051222*^9, 
   3.8935238315006933`*^9, 3.8935308660442533`*^9, 3.893530947498557*^9, 
   3.893530990959694*^9, 3.893531088906157*^9, 3.893732359561331*^9, {
   3.893732398360848*^9, 3.893732426500759*^9}, 3.893734011114073*^9, 
   3.893737028674932*^9, 3.89373781476326*^9, 3.893738101228001*^9, 
   3.8937388694915247`*^9, 3.893738906389497*^9, {3.893739048761663*^9, 
   3.893739068006661*^9}, 3.893739101234148*^9, 3.893739337109231*^9, 
   3.8937397162587013`*^9, 3.893741164371686*^9, 3.8937415894016933`*^9, 
   3.893741856355915*^9, 3.8937450042765503`*^9, 3.8937488070064917`*^9, 
   3.893749305317669*^9, 3.893752964392173*^9, 3.893753616753764*^9, 
   3.893753844009273*^9, 3.8937548916576223`*^9, 3.893755290752201*^9, 
   3.8937570721776857`*^9, 3.8938214655833683`*^9, 3.8946172380258827`*^9, 
   3.894617966423707*^9, 3.894618337356482*^9, 3.8946186321212606`*^9, 
   3.8946189249644527`*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"ef1c7155-5384-4293-8b9f-6c6e08b6ee05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "3"], ",", 
        FractionBox["5", "6"], ",", 
        FractionBox["5", "6"]}], "}"}], ",", 
      FractionBox["x", "432"]}], "]"}]}], ",", 
   RowBox[{
    SqrtBox["x"], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["5", "6"], ",", "1", ",", 
        FractionBox["7", "6"]}], "}"}], ",", 
      FractionBox["x", "432"]}], "]"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         SqrtBox["x"], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["5", "6"], ",", "1", ",", 
             FractionBox["7", "6"]}], "}"}], ",", 
           FractionBox["x", "432"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "3"], ",", 
               FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
           FractionBox["x", "432"]}], "]"}]}]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["7", "6"], ",", 
        FractionBox["7", "6"], ",", 
        FractionBox["4", "3"]}], "}"}], ",", 
      FractionBox["x", "432"]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893429185913806*^9, {3.893429233735942*^9, 3.8934292626384172`*^9}, {
   3.893429335991242*^9, 3.893429438069661*^9}, 3.8934294927954607`*^9, {
   3.893429594741509*^9, 3.8934296026809387`*^9}, 3.893429930380275*^9, 
   3.893430566086296*^9, 3.893430741677951*^9, 3.8934314810238733`*^9, 
   3.893436018886304*^9, 3.893456329631352*^9, 3.8934563696576147`*^9, 
   3.89345666111313*^9, 3.893456946103733*^9, 3.893457109925686*^9, 
   3.893482282006557*^9, 3.893482459268058*^9, {3.893482494400383*^9, 
   3.893482509678759*^9}, 3.893488967480475*^9, 3.893489131869008*^9, 
   3.8934895639193*^9, 3.8934897811508493`*^9, 3.893489862439426*^9, 
   3.893490667293167*^9, 3.893492991572466*^9, 3.8934935472561407`*^9, {
   3.893493816785215*^9, 3.893493827045183*^9}, 3.893494457829142*^9, 
   3.8934950759696913`*^9, 3.893498435644787*^9, 3.893499027202612*^9, 
   3.893499321301159*^9, 3.893501571901415*^9, 3.893501705650147*^9, 
   3.893501814669034*^9, 3.893503250265325*^9, 3.893503321350299*^9, 
   3.893518103195142*^9, 3.89351815107414*^9, 3.893518955814508*^9, {
   3.893519007239089*^9, 3.893519015169911*^9}, 3.893523771051222*^9, 
   3.8935238315006933`*^9, 3.8935308660442533`*^9, 3.893530947498557*^9, 
   3.893530990959694*^9, 3.893531088906157*^9, 3.893732359561331*^9, {
   3.893732398360848*^9, 3.893732426500759*^9}, 3.893734011114073*^9, 
   3.893737028674932*^9, 3.89373781476326*^9, 3.893738101228001*^9, 
   3.8937388694915247`*^9, 3.893738906389497*^9, {3.893739048761663*^9, 
   3.893739068006661*^9}, 3.893739101234148*^9, 3.893739337109231*^9, 
   3.8937397162587013`*^9, 3.893741164371686*^9, 3.8937415894016933`*^9, 
   3.893741856355915*^9, 3.8937450042765503`*^9, 3.8937488070064917`*^9, 
   3.893749305317669*^9, 3.893752964392173*^9, 3.893753616753764*^9, 
   3.893753844009273*^9, 3.8937548916576223`*^9, 3.893755290752201*^9, 
   3.8937570721776857`*^9, 3.8938214655833683`*^9, 3.8946172380258827`*^9, 
   3.894617966423707*^9, 3.894618337356482*^9, 3.8946186321212606`*^9, 
   3.894618924990934*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"989b0011-f3c1-4f9a-a8be-3c27c6431f90"]
}, Open  ]],

Cell["Read out transition matrix", "Text",
 CellChangeTimes->{{3.8937389412252283`*^9, 
  3.8937389454932327`*^9}},ExpressionUUID->"713bd7d5-8bba-42d9-9f93-\
56b7d8cfa13d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TransitionMatrix", ".", "mat"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8937389466073647`*^9, 3.893738962097043*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"7c1fb945-7bc4-4265-938d-2e91266c95bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]]}], 
      FractionBox[
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], "\[Pi]"], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       SuperscriptBox["\[Pi]", "3"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]},
     {
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"5", "/", "6"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "3"], "]"}], "9"]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        SuperscriptBox["\[Pi]", "3"]]}], 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", "6"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"192", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]]}], 
      FractionBox[
       RowBox[{"18", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], "\[Pi]"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]},
     {
      FractionBox[
       RowBox[{"288", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"5", "/", "6"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "3"], "]"}], "9"]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        SuperscriptBox["\[Pi]", "3"]]}], 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893738952676868*^9, 3.89373896244164*^9}, {
   3.8937397140714273`*^9, 3.8937397178989143`*^9}, 3.89374116443388*^9, 
   3.893741591797469*^9, 3.8937418564104633`*^9, 3.893745004335986*^9, 
   3.893748807079287*^9, 3.89374930538173*^9, 3.893752966416617*^9, 
   3.8937536168279448`*^9, 3.8937538457610617`*^9, 3.893754891735718*^9, 
   3.8937552908217173`*^9, 3.893757072224959*^9, 3.893821465658849*^9, 
   3.894617238072981*^9, 3.8946179664635963`*^9, 3.894618337406571*^9, 
   3.8946186321608763`*^9, 3.8946189250102*^9},
 CellLabel->
  "Out[353]//MatrixForm=",ExpressionUUID->"c02d270c-e035-41e2-8ef8-\
fe80eba0cafd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "result", " ", "by", " ", "vanishing", " ", "cycle", " ", 
    "at", " ", "ordinary", " ", "conifold", " ", "point"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"periods", "/.", 
     RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "//", "N"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8932292684349885`*^9, 3.8932292918895674`*^9}, {
   3.8934106983213787`*^9, 3.8934107003420362`*^9}, 3.893482492571457*^9, 
   3.8934938327207737`*^9, 3.893494461024679*^9, {3.894619080364009*^9, 
   3.8946190812135773`*^9}},ExpressionUUID->"dada1996-e633-430b-b7d2-\
f5b0e7e387f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1045712593108665`", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.9839286744146549`", " ", "\[ImaginaryI]"}]}], ",", 
   "8.132044212061414`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8932292838941727`*^9, 3.893355401457231*^9, 3.893364370454657*^9, 
   3.89341069310811*^9, 3.893429933086162*^9, 3.893430570459628*^9, 
   3.893431485606409*^9, 3.893436023890132*^9, 3.893456374982026*^9, 
   3.893456663413067*^9, 3.893457120596773*^9, 3.893482287074848*^9, 
   3.8934824615907173`*^9, 3.893482515486566*^9, 3.893488969854805*^9, 
   3.89348913450953*^9, 3.893489568289592*^9, 3.8934897869461613`*^9, 
   3.89348986714704*^9, 3.893490676252531*^9, 3.893492996281227*^9, 
   3.8934938352279673`*^9, 3.893494463535713*^9, 3.893495078682884*^9, 
   3.893498438370002*^9, 3.8934990296123734`*^9, 3.8934993236068277`*^9, 
   3.8935015742840853`*^9, 3.893501707992009*^9, 3.893501817320241*^9, 
   3.893503252613402*^9, 3.893503323670762*^9, 3.893518155897732*^9, 
   3.893518955920967*^9, {3.893519013553841*^9, 3.893519018119885*^9}, 
   3.893523772450424*^9, 3.893523835279331*^9, 3.893530951270399*^9, 
   3.893531090310156*^9, 3.893732430815544*^9, 3.8937340148026667`*^9, 
   3.893737034108975*^9, 3.893737819168064*^9, 3.893738102621215*^9, 
   3.893738924017859*^9, 3.8937397215997543`*^9, 3.8937411657973433`*^9, 
   3.89374159504801*^9, 3.893741857810285*^9, 3.893745005671262*^9, 
   3.8937488085573053`*^9, 3.893749306723061*^9, 3.893752969875248*^9, 
   3.893753618244701*^9, 3.893753851506835*^9, 3.893754893190736*^9, 
   3.893755292229731*^9, 3.893757073634276*^9, 3.893821467086405*^9, 
   3.894617239453965*^9, 3.894617967830906*^9, 3.894618338823204*^9, 
   3.894618633484391*^9, 3.8946189263604193`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"3aa2ae48-d521-4ab9-8766-611bc2dd8a12"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"periodslocal", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", ".", "mat", ".", "piChyplocal"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodslocal", "=", 
    RowBox[{"sign", ".", "periodslocal"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "appropriate", " ", "sign", " ", "for", " ", "data", " ", "later"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8934908009996758`*^9, 3.893490840320271*^9}, 
   3.89349383995597*^9, {3.893494282030991*^9, 3.8934943053073893`*^9}, 
   3.8934944728397083`*^9, {3.893518930697462*^9, 3.8935189308903227`*^9}, {
   3.8935308375438347`*^9, 3.8935308592659817`*^9}, {3.893530994781258*^9, 
   3.893530995097946*^9}, {3.893741609238659*^9, 3.893741615366815*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"2ba52569-5038-4406-a78c-6e43cf5ec66b"],

Cell["", "Text",
 CellChangeTimes->{{3.893738935108211*^9, 
  3.89373893565619*^9}},ExpressionUUID->"dd3177d2-dd61-4775-9acc-\
0913eb2188b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-point periods in monodromy weight basis", "Section",
 CellChangeTimes->{{3.8933635172478952`*^9, 3.893363522787559*^9}, {
  3.8934125307834797`*^9, 3.893412531218055*^9}, {3.893518160919594*^9, 
  3.8935181612283363`*^9}, {3.8946172153596153`*^9, 
  3.894617217501422*^9}},ExpressionUUID->"ade7d32b-c4c9-4c61-b048-\
7bdf40583948"],

Cell["\<\
Having set up the periods of the hypergeometric examples, we now perform our \
Hodge-theoretic analysis. As mentioned, this next (and any following) parts \
of the notebook should be applicable to other examples without too much \
effort.\
\>", "Text",
 CellChangeTimes->{{3.893411189988937*^9, 3.893411292261182*^9}, {
  3.894617208792467*^9, 
  3.894617213404323*^9}},ExpressionUUID->"3190b1a6-c1ca-424f-afa4-\
1f3be0d93bac"],

Cell["\<\
In this second part we rotate from the LCS integral basis to the monodromy \
weight basis specialized to the conifold point. We read off the boundary data \
in this data.\
\>", "Text",
 CellChangeTimes->{{3.89341129944932*^9, 3.8934113225491323`*^9}, {
  3.893412527130315*^9, 3.893412542278376*^9}, {3.8946172321103563`*^9, 
  3.894617240959292*^9}},ExpressionUUID->"d382ee89-a590-41d5-b7f4-\
b4bf948c93eb"],

Cell[CellGroupData[{

Cell["Hodge basis (adapted weight basis)", "Subsection",
 CellChangeTimes->{{3.8934125146500807`*^9, 3.893412519598846*^9}, {
  3.893502119826022*^9, 
  3.893502125252694*^9}},ExpressionUUID->"e59f78a7-b068-4009-8808-\
bd38ffc822f0"],

Cell["First we determine the rotation to the Hodge basis.", "Text",
 CellChangeTimes->{{3.893412547518051*^9, 
  3.8934125562767353`*^9}},ExpressionUUID->"91f5103a-f143-414d-84f6-\
98ce5790f94a"],

Cell[CellGroupData[{

Cell["Symplectic convention", "Subsubsection",
 CellChangeTimes->{{3.893355625192821*^9, 3.893355632637465*^9}, {
   3.8933635392465878`*^9, 3.893363554749323*^9}, 
   3.8935182184805183`*^9},ExpressionUUID->"c2b72486-0790-4184-9e39-\
b1b1119358bd"],

Cell["First we specify the pairing", "Text",
 CellChangeTimes->{{3.893355971162456*^9, 3.893355981059286*^9}, {
  3.89351821335701*^9, 
  3.893518215807235*^9}},ExpressionUUID->"47a77a01-5ead-4d77-bd00-\
9d96de28cac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8933559920592546`*^9, 3.893356078791363*^9}, {
   3.893356119484622*^9, 3.8933561254242363`*^9}, {3.893358324533492*^9, 
   3.8933583511694937`*^9}, {3.893358749543393*^9, 3.893358760974091*^9}, {
   3.893359012675536*^9, 3.893359017554384*^9}, 3.893363562848222*^9, {
   3.893412230651908*^9, 3.8934122575145407`*^9}, {3.89341230134063*^9, 
   3.893412339994645*^9}, {3.893413100351698*^9, 3.893413102340713*^9}, {
   3.893413153716155*^9, 3.8934131836308193`*^9}, {3.893518199929523*^9, 
   3.8935182110178413`*^9}, {3.893518249037323*^9, 3.8935182521921663`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"569c67ff-c412-4303-93ef-684d73e60021"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unipotent monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.8933556563035917`*^9, 3.893355689881311*^9}, 
   3.8933635909960203`*^9},ExpressionUUID->"8976bd49-c7d0-49a3-ba70-\
a7f3f6b3f2d4"],

Cell["Obtain log-monodromy matrix:", "Text",
 CellChangeTimes->{{3.893410722029621*^9, 
  3.893410730117489*^9}},ExpressionUUID->"5b14681f-17bc-43e6-a37c-\
5bfd5e552980"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nFrob", "=", 
   RowBox[{"ord", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{
    RowBox[{"sign", ".", "TransitionMatrix", ".", "nFrob", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"sign", ".", "TransitionMatrix"}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8933557727216663`*^9, 3.8933558211564217`*^9}, {
  3.893355907818837*^9, 3.8933559116587467`*^9}, {3.893356097072356*^9, 
  3.893356102440278*^9}, {3.8934135258014402`*^9, 3.893413527004693*^9}, {
  3.8934219108073883`*^9, 3.893421922664239*^9}, {3.893430030015547*^9, 
  3.893430031033559*^9}, {3.8934302150845127`*^9, 3.8934302295464993`*^9}, {
  3.893430602320355*^9, 3.893430602891193*^9}, {3.893489700043474*^9, 
  3.893489705639139*^9}, {3.893490109915444*^9, 3.893490114855412*^9}, {
  3.8935182233270817`*^9, 3.8935182335394993`*^9}, {3.893531001059548*^9, 
  3.893531003515012*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"02d7889d-776e-46a2-ba0a-22ef7c762189"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "48"}], "0", "12", "24"},
     {
      RowBox[{"-", "24"}], "0", "6", "12"},
     {"0", "0", "0", "0"},
     {
      RowBox[{"-", "96"}], "0", "24", "48"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893355794035049*^9, 3.893355818119759*^9}, 
   3.893355911981682*^9, 3.89335610315454*^9, 3.893358361041011*^9, {
   3.893358744537877*^9, 3.893358764962593*^9}, 3.8933590226771107`*^9, 
   3.8933643793413973`*^9, 3.8933646466063843`*^9, 3.893410731615782*^9, 
   3.893411366721554*^9, 3.893411515744265*^9, 3.893412262122546*^9, {
   3.893412307466206*^9, 3.893412343617105*^9}, 3.893412561575388*^9, 
   3.893413445830825*^9, 3.8934134876738567`*^9, {3.8934135182681437`*^9, 
   3.893413527800887*^9}, 3.893421923325378*^9, 3.893429621126729*^9, 
   3.8934300767935266`*^9, {3.893430213094419*^9, 3.893430230899539*^9}, {
   3.893430599871682*^9, 3.893430604569553*^9}, 3.893431506156704*^9, 
   3.8934318495898542`*^9, 3.893431906051428*^9, 3.893432165698704*^9, 
   3.893436048114324*^9, 3.893456387783545*^9, 3.893457142779172*^9, 
   3.8934823058526907`*^9, 3.89348254855488*^9, 3.893488983393817*^9, 
   3.893489438640257*^9, 3.893489671919804*^9, {3.893489703026184*^9, 
   3.893489708438035*^9}, 3.893490036376484*^9, {3.8934901108956633`*^9, 
   3.8934901182256107`*^9}, 3.893490715981368*^9, 3.89349086960706*^9, 
   3.893493009742111*^9, 3.8934938513199778`*^9, {3.893494300378851*^9, 
   3.893494312842763*^9}, 3.8934944838317966`*^9, 3.8934950926080637`*^9, 
   3.8934984432690363`*^9, 3.893499034443798*^9, 3.893499328274824*^9, 
   3.893501585710703*^9, 3.893501712518796*^9, 3.893501822776967*^9, 
   3.893502114995494*^9, 3.8935022159719067`*^9, 3.8935032571960497`*^9, 
   3.8935033284581223`*^9, {3.8935182277843313`*^9, 3.893518253910801*^9}, 
   3.8935189569757767`*^9, 3.893519024481843*^9, 3.8935208474084177`*^9, 
   3.893523773792*^9, 3.893523840421022*^9, 3.893530872052965*^9, 
   3.893530959917651*^9, 3.8935310040066767`*^9, 3.893531091893214*^9, 
   3.893732435586693*^9, 3.893734021341812*^9, 3.893737038708682*^9, 
   3.893737825009069*^9, 3.8937381145815887`*^9, 3.8937397281792603`*^9, 
   3.893741166927877*^9, 3.8937416186752157`*^9, 3.893741867026698*^9, 
   3.8937450068349133`*^9, 3.89374881510006*^9, 3.893749308046723*^9, 
   3.893752976362975*^9, 3.8937536200194387`*^9, 3.893753857574389*^9, 
   3.893754895213718*^9, 3.89375529406911*^9, 3.893757075403667*^9, 
   3.8938214688611803`*^9, 3.894617246826527*^9, 3.894617969611164*^9, 
   3.894618340599106*^9, 3.894618635364091*^9, 3.894618927715617*^9},
 CellLabel->
  "Out[360]//MatrixForm=",ExpressionUUID->"07fed334-d581-4576-b2cf-\
6601b708e8ff"]
}, Open  ]],

Cell["Checks on log-monodromy:", "Text",
 CellChangeTimes->{{3.8933635975616837`*^9, 3.893363604428732*^9}, {
  3.893411526241002*^9, 
  3.89341153041331*^9}},ExpressionUUID->"bdf26a01-2fc7-4793-a8a1-\
bf695cf0e213"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"symplectic", " ", "pairing", " ", "compatibility"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "n", "]"}], ".", "pairing"}], "+", 
    RowBox[{"pairing", ".", "n"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "rank", " ", "2", " ", "as", " ", "required", " ", "by", " ", "K"}], "-",
      "points"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "n", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"nilpotent", " ", "degree", " ", "2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"n", ".", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.893358731684218*^9, 3.893358741010507*^9}, {
  3.8934115329040737`*^9, 3.893411579077587*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"1491d7c4-fb32-4bea-a0a2-982e7c550b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, {
   3.893518240317582*^9, 3.893518255298094*^9}, 3.893518960078156*^9, 
   3.89351904878503*^9, 3.893520849210677*^9, 3.893523773811026*^9, 
   3.89352384233427*^9, 3.893530873263926*^9, 3.893530961439736*^9, 
   3.8935310055997467`*^9, 3.8935310919199142`*^9, 3.893732437105204*^9, 
   3.893734022916902*^9, 3.8937370404485064`*^9, 3.893737856949884*^9, 
   3.893738116260025*^9, 3.893739730099815*^9, 3.8937411669598007`*^9, 
   3.893741620362116*^9, 3.8937418684205227`*^9, 3.893745006845344*^9, 
   3.893748816554268*^9, 3.8937493080584183`*^9, 3.8937529779169483`*^9, 
   3.89375362003211*^9, 3.893753859219421*^9, 3.893754895257608*^9, 
   3.8937552941037207`*^9, 3.8937570754081287`*^9, 3.893821468866268*^9, 
   3.8946172540409517`*^9, 3.894617969616309*^9, 3.8946183406050453`*^9, 
   3.894618635382195*^9, 3.894618927721537*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"17687ec1-7476-42d3-9e8a-bff0fef5dcfd"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, {
   3.893518240317582*^9, 3.893518255298094*^9}, 3.893518960078156*^9, 
   3.89351904878503*^9, 3.893520849210677*^9, 3.893523773811026*^9, 
   3.89352384233427*^9, 3.893530873263926*^9, 3.893530961439736*^9, 
   3.8935310055997467`*^9, 3.8935310919199142`*^9, 3.893732437105204*^9, 
   3.893734022916902*^9, 3.8937370404485064`*^9, 3.893737856949884*^9, 
   3.893738116260025*^9, 3.893739730099815*^9, 3.8937411669598007`*^9, 
   3.893741620362116*^9, 3.8937418684205227`*^9, 3.893745006845344*^9, 
   3.893748816554268*^9, 3.8937493080584183`*^9, 3.8937529779169483`*^9, 
   3.89375362003211*^9, 3.893753859219421*^9, 3.893754895257608*^9, 
   3.8937552941037207`*^9, 3.8937570754081287`*^9, 3.893821468866268*^9, 
   3.8946172540409517`*^9, 3.894617969616309*^9, 3.8946183406050453`*^9, 
   3.894618635382195*^9, 3.894618927723909*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"7ac647ce-37a2-4017-aa47-bef2a9693a16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, {
   3.893518240317582*^9, 3.893518255298094*^9}, 3.893518960078156*^9, 
   3.89351904878503*^9, 3.893520849210677*^9, 3.893523773811026*^9, 
   3.89352384233427*^9, 3.893530873263926*^9, 3.893530961439736*^9, 
   3.8935310055997467`*^9, 3.8935310919199142`*^9, 3.893732437105204*^9, 
   3.893734022916902*^9, 3.8937370404485064`*^9, 3.893737856949884*^9, 
   3.893738116260025*^9, 3.893739730099815*^9, 3.8937411669598007`*^9, 
   3.893741620362116*^9, 3.8937418684205227`*^9, 3.893745006845344*^9, 
   3.893748816554268*^9, 3.8937493080584183`*^9, 3.8937529779169483`*^9, 
   3.89375362003211*^9, 3.893753859219421*^9, 3.893754895257608*^9, 
   3.8937552941037207`*^9, 3.8937570754081287`*^9, 3.893821468866268*^9, 
   3.8946172540409517`*^9, 3.894617969616309*^9, 3.8946183406050453`*^9, 
   3.894618635382195*^9, 3.894618927726392*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"5218f61b-7cca-473a-83c0-a629e1293ea0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Semisimple monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.893485520803833*^9, 
  3.89348552780731*^9}},ExpressionUUID->"8a1a5a59-e65f-4f6e-baf5-\
9f04f0d990de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TssFrob", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "as"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tss", "=", 
   RowBox[{
    RowBox[{"sign", ".", "TransitionMatrix", ".", "TssFrob", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"sign", ".", "TransitionMatrix"}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tss", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893485528646913*^9, 3.89348559471988*^9}, {
  3.893486681503826*^9, 3.893486682366859*^9}, {3.89348968472488*^9, 
  3.893489695306306*^9}, {3.893490879184104*^9, 3.8934908861930103`*^9}, {
  3.893518267181486*^9, 3.893518269621183*^9}, {3.893531008805477*^9, 
  3.893531011398903*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"39f7a845-2af0-48c5-a1df-6fbbac415162"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "7"}], "0", "2", "3"},
     {
      RowBox[{"-", "3"}], "1", "1", "1"},
     {
      RowBox[{"-", "6"}], 
      RowBox[{"-", "12"}], "1", "6"},
     {
      RowBox[{"-", "9"}], "6", "3", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934855790762863`*^9, 3.893485596616929*^9}, 
   3.893486683911199*^9, 3.8934889870496683`*^9, {3.893489685941525*^9, 
   3.893489695704301*^9}, {3.893490872538886*^9, 3.893490887308825*^9}, 
   3.8934924135916224`*^9, 3.893493018005106*^9, 3.893493853407041*^9, 
   3.893494315127983*^9, 3.893494488704039*^9, 3.893495097286511*^9, 
   3.893498444278306*^9, 3.893499034694543*^9, 3.893499330300625*^9, 
   3.893501587834354*^9, 3.893501712740534*^9, 3.893501823708297*^9, 
   3.893502116004385*^9, 3.893502216973525*^9, 3.8935032574143*^9, 
   3.8935033306578627`*^9, {3.893518264517468*^9, 3.893518271031176*^9}, 
   3.893520851522332*^9, 3.893523773930691*^9, 3.893523844553444*^9, 
   3.89353087580896*^9, {3.893531007773499*^9, 3.893531012705825*^9}, 
   3.893531091946417*^9, 3.893732438568617*^9, 3.8937340247390203`*^9, 
   3.893737042177868*^9, 3.893737858654104*^9, 3.8937381187333593`*^9, 
   3.893739731650478*^9, 3.893741167163846*^9, 3.89374162212179*^9, 
   3.893741870549944*^9, 3.893745007037509*^9, 3.8937488192924337`*^9, 
   3.893749308277866*^9, 3.893752979392766*^9, 3.893753620968498*^9, 
   3.893753861668666*^9, 3.893754895320756*^9, 3.893755295040518*^9, 
   3.893757076524028*^9, 3.893821469998945*^9, 3.894617256296216*^9, 
   3.894617969632162*^9, 3.894618341713078*^9, 3.894618635404368*^9, 
   3.894618927909178*^9},
 CellLabel->
  "Out[366]//MatrixForm=",ExpressionUUID->"35c6bd20-cc6f-48d9-b235-\
f816a58a93ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tmon", "=", 
   RowBox[{"Tss", ".", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{"n", "/", "ord"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893492229058326*^9, 3.8934922532755413`*^9}, {
  3.8934923904093924`*^9, 3.8934924003237963`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"689b3b15-a536-458d-8908-41e251b4b690"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading periods", "Subsubsection",
 CellChangeTimes->{{3.893363570483366*^9, 
  3.893363588328135*^9}},ExpressionUUID->"2f55f5c1-2409-4ae3-a664-\
eeddbdacfc91"],

Cell["Leading terms of periods:", "Text",
 CellChangeTimes->{{3.893355623033939*^9, 
  3.8933556445589237`*^9}},ExpressionUUID->"724d4307-6771-4b21-98c5-\
f093c63ee9cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"periodsC", "=", 
   RowBox[{"periodslocal", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"periodsC", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893355539456102*^9, 3.893355585035912*^9}, {
   3.893356085875182*^9, 3.893356090665264*^9}, {3.893410714054122*^9, 
   3.893410714658227*^9}, {3.893413447713731*^9, 3.893413462748317*^9}, 
   3.893482524449552*^9, {3.8934907678565598`*^9, 3.893490776058544*^9}, {
   3.89349085333375*^9, 3.893490860530304*^9}, {3.8934922551511717`*^9, 
   3.893492257925479*^9}, {3.893492593233906*^9, 3.893492645378611*^9}, 
   3.893492721174862*^9, 3.893493861079808*^9, {3.8935182761012783`*^9, 
   3.8935182806004353`*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"f65c9066-2b0a-43ab-81c7-077aa8c5b7ed"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox["x"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "9"], " ", 
             SuperscriptBox["x", 
              RowBox[{"1", "/", "3"}]]}], 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["1", "3"], "]"}], "9"]], "-", 
           RowBox[{"9", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["1", "3"], "]"}], "9"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["x", 
             RowBox[{"1", "/", "6"}]], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"Log", "[", "256", "]"}], "-", 
              RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["x"]}], 
          RowBox[{"2", " ", "\[Pi]"}]]}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]]}], 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]], "-", 
        FractionBox[
         RowBox[{"9", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "6"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["x"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"Log", "[", "256", "]"}], "-", 
            RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893413452676956*^9, 3.89341346867367*^9}, 
   3.893429618632855*^9, 3.893430028184989*^9, 3.8934305854736834`*^9, 
   3.89343150408906*^9, 3.893436047508462*^9, 3.89345638768592*^9, 
   3.893456677958283*^9, 3.893457142206828*^9, 3.893482301581079*^9, 
   3.893482538010358*^9, 3.893488980892839*^9, 3.893489295345743*^9, 
   3.893489587792581*^9, 3.8934907639618053`*^9, 3.89349086385962*^9, 
   3.8934922699549417`*^9, 3.893492482077334*^9, 3.893492618422765*^9, 
   3.893492659496521*^9, 3.893492729090394*^9, 3.893493039152938*^9, {
   3.893493877006803*^9, 3.8934938820758944`*^9}, 3.8934943215978737`*^9, 
   3.89349449491849*^9, 3.8934951054117327`*^9, 3.893498447133223*^9, 
   3.8934990368803864`*^9, 3.893499332697115*^9, 3.893501590270293*^9, 
   3.893501714790019*^9, 3.893501826598516*^9, 3.8935021193444757`*^9, 
   3.893502220304017*^9, 3.89350325951231*^9, 3.893503333504334*^9, 
   3.893518281544812*^9, 3.893520859308793*^9, 3.89352377419304*^9, 
   3.893523848448352*^9, 3.893530879714321*^9, 3.893531016263504*^9, 
   3.89353109226828*^9, 3.893732441288911*^9, 3.893734028635968*^9, 
   3.8937341931907187`*^9, 3.893737046295035*^9, 3.89373786238918*^9, 
   3.893738122506502*^9, 3.893739735164991*^9, 3.893741168933998*^9, 
   3.893741625332155*^9, 3.8937418742844763`*^9, 3.893745007348464*^9, 
   3.89374882382152*^9, 3.8937493087097*^9, 3.893752982972336*^9, 
   3.893753621779689*^9, 3.8937538663776407`*^9, 3.8937548956310263`*^9, 
   3.893755295763122*^9, 3.893757077149797*^9, 3.893821470635922*^9, 
   3.89461726281989*^9, 3.894617969856888*^9, 3.894618342321802*^9, 
   3.894618635650388*^9, 3.894618928390771*^9},
 CellLabel->
  "Out[369]//MatrixForm=",ExpressionUUID->"a9835b06-9dd3-42c9-9cb0-\
e92af376bb74"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weight filtration basis", "Subsubsection",
 CellChangeTimes->{{3.8933536201219263`*^9, 3.893353628105939*^9}, {
  3.893363633025426*^9, 
  3.893363635657305*^9}},ExpressionUUID->"6ad86a35-9faa-41b8-beef-\
e1ae1f13e6eb"],

Cell["\<\
Here we construct an integral basis adapted to the weight filtration of the \
monodromy.\
\>", "Text",
 CellChangeTimes->{{3.893521397004751*^9, 
  3.893521415407667*^9}},ExpressionUUID->"3361da96-5056-4613-b113-\
1c46dae78b05"],

Cell["Pick conifold state as first vector (image of log-monodromy)", "Text",
 CellChangeTimes->{{3.89335363383356*^9, 3.893353691500924*^9}, {
  3.893363641119782*^9, 3.893363647841395*^9}, {3.89348305739557*^9, 
  3.8934830620638027`*^9}, {3.893518310252941*^9, 3.893518315653331*^9}, {
  3.893520868777804*^9, 3.893520872890977*^9}, {3.8935214179650784`*^9, 
  3.893521422435405*^9}},ExpressionUUID->"34ce64d4-3e19-4a4a-a0f9-\
f9a3145597de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eC", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", 
     RowBox[{"Transpose", "[", "n", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcd", "=", 
   RowBox[{"Apply", "[", 
    RowBox[{"GCD", ",", "eC"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eC", "=", 
  RowBox[{"eC", "/", "gcd"}]}]}], "Input",
 CellChangeTimes->{{3.893518316583259*^9, 3.893518393423127*^9}, {
  3.893518446256194*^9, 3.893518477590296*^9}, {3.8935208764881077`*^9, 
  3.893520897526205*^9}, {3.893521060637209*^9, 3.893521064375114*^9}, {
  3.893521210301458*^9, 3.8935212333743143`*^9}, {3.8935212854792337`*^9, 
  3.893521299689906*^9}, {3.8935213597371264`*^9, 3.893521384395651*^9}, {
  3.893521587253227*^9, 3.893521596057*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"d4e07c49-26de-469b-9dc0-ad3cf703d810"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1", ",", "0", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.8935183276446123`*^9, 3.893518393990507*^9}, {
   3.89351845895039*^9, 3.893518465940168*^9}, {3.893520882926985*^9, 
   3.893520890228664*^9}, 3.893521064656679*^9, {3.893521211691326*^9, 
   3.8935212337633467`*^9}, {3.8935212866385193`*^9, 3.893521300030258*^9}, {
   3.893521366996564*^9, 3.8935213850687933`*^9}, {3.8935215910834103`*^9, 
   3.8935215964475107`*^9}, 3.893523774211631*^9, 3.893523851012244*^9, 
   3.893530881780344*^9, 3.893531017933236*^9, 3.8935310922956047`*^9, 
   3.89373244333427*^9, 3.893734029997686*^9, 3.8937341947733717`*^9, 
   3.893737047470477*^9, 3.893737863740122*^9, 3.893738124236532*^9, 
   3.8937397368420467`*^9, 3.893741170630109*^9, 3.893741626699523*^9, 
   3.89374187555163*^9, 3.893745007367464*^9, 3.893748825964304*^9, 
   3.8937493087218447`*^9, 3.8937529845550003`*^9, 3.893753621802071*^9, 
   3.893753868605541*^9, 3.8937548980185738`*^9, 3.8937552958210983`*^9, 
   3.893757077155895*^9, 3.89382147064404*^9, 3.894617264556768*^9, 
   3.894617969861562*^9, 3.894618342331375*^9, 3.8946186356569757`*^9, 
   3.894618928396379*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"8d50d0fa-17fc-487e-99e3-c79335e9844c"]
}, Open  ]],

Cell["\<\
Complete basis by arbitrary coefficients and obtain constraints\
\>", "Text",
 CellChangeTimes->{{3.893521425485942*^9, 3.8935214348547*^9}, {
  3.8935214948775663`*^9, 
  3.893521501310521*^9}},ExpressionUUID->"45ad5843-df90-41c6-abaf-\
59a091fc0a01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"basiscoefs", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"e", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"basis", "=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Append", "[", 
      RowBox[{"basiscoefs", ",", "eC"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"constraint", " ", "1"}], ":", " ", 
    RowBox[{
    "compatibility", " ", "with", " ", "weight", " ", "filtration", " ", "by",
      " ", "demanding", " ", "this", " ", "to", " ", "vanish"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"weight", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", ".", "basis"}], ")"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"2", ";;", "3"}]}], "]"}], "]"}], "//", "Simplify"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "pairing", " ", "in", " ", "new", " ", "basis", " ", "and", " ", "demand", 
    " ", "equal", " ", "to", " ", "old", " ", "pairing"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairingbasis", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "basis", "]"}], ".", "pairing", ".", 
    "basis"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pairingdiff", "=", 
    RowBox[{"pairingbasis", "-", "pairing"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"FindInstance", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"weight", "==", "0"}], ",", 
        RowBox[{"pairingdiff", "==", "0"}]}], "}"}], ",", 
      RowBox[{"Flatten", "[", "basiscoefs", "]"}], ",", "Integers"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TLCStoMW", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"basis", "/.", "sol"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8935214700283203`*^9, 3.893521571172399*^9}, {
  3.893521601459866*^9, 3.8935217536439123`*^9}, {3.893530308456418*^9, 
  3.893530311797546*^9}, {3.893531346096542*^9, 3.893531347709803*^9}, {
  3.893531381853332*^9, 3.8935313847951393`*^9}, {3.894617312728345*^9, 
  3.894617312776054*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"616dcffc-4d3e-4968-8399-023365629cde"],

Cell["Update quantities with solution:", "Text",
 CellChangeTimes->{{3.8935217552576113`*^9, 
  3.8935217607530317`*^9}},ExpressionUUID->"9855b09b-c260-4df9-a8e8-\
c5b994414f15"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nbasis", "=", 
  RowBox[{"TLCStoMW", ".", "n", ".", 
   RowBox[{"Inverse", "[", "TLCStoMW", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"k", "=", 
  RowBox[{"-", 
   RowBox[{"nbasis", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8935217616137953`*^9, 3.8935217771024227`*^9}, {
  3.893530314159108*^9, 3.893530314768051*^9}, {3.893531351772065*^9, 
  3.8935313951294317`*^9}, {3.8935616644299803`*^9, 3.893561676861477*^9}, {
  3.894617324786862*^9, 3.8946173274150267`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"9ed65f7b-50d5-468b-97b0-57e252681651"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.893521774327125*^9, 3.893521777403234*^9}, 
   3.8935237787423563`*^9, 3.8935238546498938`*^9, 3.8935303150251217`*^9, 
   3.8935308850240498`*^9, 3.893531021203211*^9, 3.893531092570403*^9, {
   3.893531366942824*^9, 3.893531398737932*^9}, {3.8935616732167807`*^9, 
   3.8935616771145697`*^9}, 3.893732447200541*^9, 3.893734033569769*^9, 
   3.893734197872727*^9, 3.8937370535232697`*^9, 3.893737867271763*^9, 
   3.893738127900051*^9, 3.893739740616171*^9, 3.893741173812289*^9, 
   3.8937416299961843`*^9, 3.893741878605936*^9, 3.893745007608459*^9, 
   3.893748830354066*^9, 3.893749308968958*^9, 3.893752988386921*^9, 
   3.893753622060602*^9, 3.893753872656658*^9, 3.893754902008061*^9, 
   3.893755296101746*^9, 3.8937570777487717`*^9, 3.89382147125034*^9, 
   3.894617267872841*^9, 3.894617330133628*^9, 3.894617970385433*^9, 
   3.8946183429100657`*^9, 3.8946186359022408`*^9, 3.8946189286537867`*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"ca743bec-68ff-4850-b1a5-6941469b5016"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.893521774327125*^9, 3.893521777403234*^9}, 
   3.8935237787423563`*^9, 3.8935238546498938`*^9, 3.8935303150251217`*^9, 
   3.8935308850240498`*^9, 3.893531021203211*^9, 3.893531092570403*^9, {
   3.893531366942824*^9, 3.893531398737932*^9}, {3.8935616732167807`*^9, 
   3.8935616771145697`*^9}, 3.893732447200541*^9, 3.893734033569769*^9, 
   3.893734197872727*^9, 3.8937370535232697`*^9, 3.893737867271763*^9, 
   3.893738127900051*^9, 3.893739740616171*^9, 3.893741173812289*^9, 
   3.8937416299961843`*^9, 3.893741878605936*^9, 3.893745007608459*^9, 
   3.893748830354066*^9, 3.893749308968958*^9, 3.893752988386921*^9, 
   3.893753622060602*^9, 3.893753872656658*^9, 3.893754902008061*^9, 
   3.893755296101746*^9, 3.8937570777487717`*^9, 3.89382147125034*^9, 
   3.894617267872841*^9, 3.894617330133628*^9, 3.894617970385433*^9, 
   3.8946183429100657`*^9, 3.8946186359022408`*^9, 3.8946189286562557`*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"4ea10a38-ad0e-4748-8811-fcf5b12eb966"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Boundary data", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.893411971785686*^9, 
  3.893411988837381*^9}},ExpressionUUID->"6b4c1dbc-92a4-4528-88ca-\
566cce63ba99"],

Cell["\<\
With the rotation to an integral Hodge frame at our disposal, we next read \
off the boundary data. \
\>", "Text",
 CellChangeTimes->{{3.8934119903063*^9, 3.893412017204628*^9}, {
  3.8935304840569267`*^9, 
  3.8935304847992163`*^9}},ExpressionUUID->"083d343c-6df7-4dab-a087-\
381f29eedfb0"],

Cell[CellGroupData[{

Cell["Leading term", "Subsubsection",
 CellChangeTimes->{{3.893412022230918*^9, 
  3.893412027933495*^9}},ExpressionUUID->"518af9cc-3c94-4aaa-94fc-\
4034685b1300"],

Cell["Read off data in first period:", "Text",
 CellChangeTimes->{{3.893412028909939*^9, 3.893412042845541*^9}, 
   3.893530907548833*^9, {3.893531027533184*^9, 
   3.893531032116345*^9}},ExpressionUUID->"a131c98b-c79e-4b9b-83f5-\
c09176941ed5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"TLCStoMW", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "x", ")"}], 
          RowBox[{"-", 
           RowBox[{"as", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]], "periodsC"}], "//", "Expand"}],
        ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{"x", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"a0", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"a0res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a0", "/", 
     RowBox[{"a0", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", "ComplexExpand"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]", "=", 
  RowBox[{"a0res", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893412043838553*^9, 3.893412136715439*^9}, {
   3.893420603492607*^9, 3.893420606261676*^9}, {3.8934360965158043`*^9, 
   3.893436139932293*^9}, {3.893494208070593*^9, 3.893494227311418*^9}, {
   3.893494354567752*^9, 3.89349435795345*^9}, {3.8935302761400423`*^9, 
   3.893530335405361*^9}, {3.8935304249055243`*^9, 3.893530447843584*^9}, 
   3.893530492701152*^9, {3.8935313738192244`*^9, 3.893531405041416*^9}, {
   3.89461729781187*^9, 3.894617297909993*^9}, 3.894617332836443*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"2e897d55-2f57-49be-93a1-1c88a0d74828"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}]},
      {
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893530319745013*^9, 3.893530335655361*^9}, {
   3.893530429987499*^9, 3.8935304522408237`*^9}, {3.893530486617803*^9, 
   3.8935304929494457`*^9}, 3.893530891211623*^9, {3.8935310237407923`*^9, 
   3.893531037923978*^9}, 3.893531097326457*^9, 3.8935313706439247`*^9, 
   3.893531405651187*^9, 3.8935615555933247`*^9, 3.8937324488109903`*^9, {
   3.893732615984832*^9, 3.8937326219630413`*^9}, 3.893734035106543*^9, 
   3.893734199634186*^9, 3.893737055088489*^9, 3.893737868989808*^9, 
   3.893738131836265*^9, 3.8937397422083197`*^9, 3.8937411759220943`*^9, 
   3.893741631602866*^9, 3.8937418805078163`*^9, 3.893745007654133*^9, {
   3.8937488327911263`*^9, 3.893748852953804*^9}, 3.893749309016952*^9, 
   3.893752989981949*^9, 3.893753492100252*^9, 3.8937536221495256`*^9, 
   3.893753874416299*^9, 3.893754903856101*^9, 3.893755296222444*^9, 
   3.893757077826865*^9, 3.8938214713312063`*^9, 3.8946172694134207`*^9, 
   3.8946173334514008`*^9, 3.894617970410623*^9, 3.894618342991795*^9, 
   3.894618635928903*^9, 3.894618928689311*^9},
 CellLabel->
  "Out[383]//MatrixForm=",ExpressionUUID->"7c14743e-5e90-4cc9-aad9-\
6c74d7099651"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
      SqrtBox["3"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893530319745013*^9, 3.893530335655361*^9}, {
   3.893530429987499*^9, 3.8935304522408237`*^9}, {3.893530486617803*^9, 
   3.8935304929494457`*^9}, 3.893530891211623*^9, {3.8935310237407923`*^9, 
   3.893531037923978*^9}, 3.893531097326457*^9, 3.8935313706439247`*^9, 
   3.893531405651187*^9, 3.8935615555933247`*^9, 3.8937324488109903`*^9, {
   3.893732615984832*^9, 3.8937326219630413`*^9}, 3.893734035106543*^9, 
   3.893734199634186*^9, 3.893737055088489*^9, 3.893737868989808*^9, 
   3.893738131836265*^9, 3.8937397422083197`*^9, 3.8937411759220943`*^9, 
   3.893741631602866*^9, 3.8937418805078163`*^9, 3.893745007654133*^9, {
   3.8937488327911263`*^9, 3.893748852953804*^9}, 3.893749309016952*^9, 
   3.893752989981949*^9, 3.893753492100252*^9, 3.8937536221495256`*^9, 
   3.893753874416299*^9, 3.893754903856101*^9, 3.893755296222444*^9, 
   3.893757077826865*^9, 3.8938214713312063`*^9, 3.8946172694134207`*^9, 
   3.8946173334514008`*^9, 3.894617970410623*^9, 3.894618342991795*^9, 
   3.894618635928903*^9, 3.894618928698387*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"0fef6010-5653-4cbf-8933-0696102b6212"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
    SqrtBox["3"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.893530319745013*^9, 3.893530335655361*^9}, {
   3.893530429987499*^9, 3.8935304522408237`*^9}, {3.893530486617803*^9, 
   3.8935304929494457`*^9}, 3.893530891211623*^9, {3.8935310237407923`*^9, 
   3.893531037923978*^9}, 3.893531097326457*^9, 3.8935313706439247`*^9, 
   3.893531405651187*^9, 3.8935615555933247`*^9, 3.8937324488109903`*^9, {
   3.893732615984832*^9, 3.8937326219630413`*^9}, 3.893734035106543*^9, 
   3.893734199634186*^9, 3.893737055088489*^9, 3.893737868989808*^9, 
   3.893738131836265*^9, 3.8937397422083197`*^9, 3.8937411759220943`*^9, 
   3.893741631602866*^9, 3.8937418805078163`*^9, 3.893745007654133*^9, {
   3.8937488327911263`*^9, 3.893748852953804*^9}, 3.893749309016952*^9, 
   3.893752989981949*^9, 3.893753492100252*^9, 3.8937536221495256`*^9, 
   3.893753874416299*^9, 3.893754903856101*^9, 3.893755296222444*^9, 
   3.893757077826865*^9, 3.8938214713312063`*^9, 3.8946172694134207`*^9, 
   3.8946173334514008`*^9, 3.894617970410623*^9, 3.894618342991795*^9, 
   3.894618635928903*^9, 3.894618928701035*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"b409ebdd-7e99-45da-8831-a3f4797f029a"]
}, Open  ]],

Cell["Now we rotate \[Tau] to the fundamental domain", "Text",
 CellChangeTimes->{{3.8935305509011993`*^9, 3.893530564632584*^9}, {
  3.893531109846693*^9, 
  3.893531119253675*^9}},ExpressionUUID->"e9f9bbbe-3fc1-445d-8f4a-\
8b91089365c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FundamentalDomainRot", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rot", ",", "\[Tau]1shift", ",", 
      RowBox[{"\[Tau]i", "=", "\[Tau]"}], ",", "output"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rot", "=", 
      RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "bring", " ", "real", " ", "part", " ", "to", " ", "unit", " ", 
       "interval"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Tau]1shift", "=", 
      RowBox[{
       RowBox[{"Re", "[", "\[Tau]i", "]"}], "+", 
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", "\[Tau]i", "]"}], "+", 
          RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Tau]i", "=", 
      RowBox[{"\[Tau]i", "-", "\[Tau]1shift"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rot", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "\[Tau]1shift"}], ",", "1"}], "}"}]}], "}"}], ".", 
       "rot"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "flip", " ", "sign", " ", "if", " ", "imaginary", " ", "part", " ", 
       "below", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "\[Tau]i", "]"}], "<", "1"}], ",", 
       RowBox[{
        RowBox[{"rot", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ".", "rot"}]}], 
        ";", 
        RowBox[{"\[Tau]i", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "\[Tau]i"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "bring", " ", "real", " ", "part", " ", "to", " ", "unit", " ", 
       "interval"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Tau]1shift", "=", 
      RowBox[{
       RowBox[{"Re", "[", "\[Tau]i", "]"}], "+", 
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", "\[Tau]i", "]"}], "+", 
          RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Tau]i", "=", 
      RowBox[{"\[Tau]i", "-", "\[Tau]1shift"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rot", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "\[Tau]1shift"}], ",", "1"}], "}"}]}], "}"}], ".", 
       "rot"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "rot"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RotFund", "=", 
   RowBox[{
    RowBox[{"FundamentalDomainRot", "[", "\[Tau]", "]"}], "//", 
    "ComplexExpand"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"rotsl2", "=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "RotFund", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TLCStoMW2", "=", 
    RowBox[{"rotsl2", ".", "TLCStoMW"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"a01", "=", 
  RowBox[{"rotsl2", ".", "a0res"}]}], "\[IndentingNewLine]", 
 RowBox[{"a0res1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a01", "/", 
     RowBox[{"a01", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", "Simplify"}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]final", "=", 
  RowBox[{
   RowBox[{"a0res1", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "ComplexExpand"}]}]}], "Input",
 CellChangeTimes->{{3.893530565377166*^9, 3.893530605786357*^9}, {
  3.893531123115803*^9, 3.8935311611414948`*^9}, {3.893531194699584*^9, 
  3.893531341303956*^9}, {3.893531412227804*^9, 3.8935314851456747`*^9}, {
  3.8935315183206453`*^9, 3.893531540372973*^9}, {3.893531590368479*^9, 
  3.893531912649398*^9}, {3.893532791441147*^9, 3.893532796691622*^9}, {
  3.893559501207163*^9, 3.893559506999749*^9}, {3.893561540327916*^9, 
  3.8935615500746727`*^9}, {3.893732457230392*^9, 3.893732463158723*^9}, {
  3.8937325662369747`*^9, 3.8937327743524313`*^9}, {3.893735503183622*^9, 
  3.893735504118155*^9}, {3.893748840594648*^9, 3.893748891521491*^9}, {
  3.89375350590316*^9, 3.893753506042156*^9}, {3.893755464446486*^9, 
  3.893755468574986*^9}, {3.8937556400750923`*^9, 3.893755641610457*^9}, {
  3.894617340603828*^9, 3.894617342991775*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"15f34aaa-2db9-4305-88bd-51e83a814371"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8935312965410223`*^9, 3.893531324746675*^9}, 
   3.893531408400281*^9, {3.8935314416929617`*^9, 3.893531485468219*^9}, {
   3.89353151932893*^9, 3.893531540901669*^9}, 3.893531593301539*^9, 
   3.893531678809*^9, {3.893531716220921*^9, 3.8935317423174143`*^9}, {
   3.8935317786696444`*^9, 3.893531819323597*^9}, {3.8935318585358152`*^9, 
   3.8935319132805033`*^9}, 3.8935327073678503`*^9, 3.893532797421438*^9, 
   3.893559509019134*^9, {3.893561550537599*^9, 3.893561559645859*^9}, {
   3.893732453352169*^9, 3.893732463473559*^9}, {3.893732572380825*^9, 
   3.893732636206057*^9}, {3.893732668679718*^9, 3.893732774870694*^9}, 
   3.8937340390914583`*^9, 3.893734204976516*^9, 3.893735504541113*^9, 
   3.8937370634677963`*^9, 3.893737879185875*^9, 3.893738135610517*^9, 
   3.893739745758457*^9, 3.8937411775713987`*^9, 3.893741633469191*^9, 
   3.893741882907707*^9, 3.8937450076925364`*^9, {3.893748843911148*^9, 
   3.893748891953772*^9}, 3.893749309064539*^9, 3.8937529917576647`*^9, {
   3.89375349513377*^9, 3.893753506391136*^9}, 3.893753622183194*^9, 
   3.8937539172028503`*^9, 3.893754905960092*^9, 3.89375529628585*^9, 
   3.893755469838397*^9, 3.893755642283193*^9, 3.8937570778502827`*^9, 
   3.893821471356996*^9, 3.894617273702927*^9, 3.894617345741198*^9, 
   3.8946179704214067`*^9, 3.8946183430211267`*^9, 3.8946186359419127`*^9, 
   3.894618928722148*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"dcc6fab2-568d-4fe6-ae66-0b6e8ddb37e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8935312965410223`*^9, 3.893531324746675*^9}, 
   3.893531408400281*^9, {3.8935314416929617`*^9, 3.893531485468219*^9}, {
   3.89353151932893*^9, 3.893531540901669*^9}, 3.893531593301539*^9, 
   3.893531678809*^9, {3.893531716220921*^9, 3.8935317423174143`*^9}, {
   3.8935317786696444`*^9, 3.893531819323597*^9}, {3.8935318585358152`*^9, 
   3.8935319132805033`*^9}, 3.8935327073678503`*^9, 3.893532797421438*^9, 
   3.893559509019134*^9, {3.893561550537599*^9, 3.893561559645859*^9}, {
   3.893732453352169*^9, 3.893732463473559*^9}, {3.893732572380825*^9, 
   3.893732636206057*^9}, {3.893732668679718*^9, 3.893732774870694*^9}, 
   3.8937340390914583`*^9, 3.893734204976516*^9, 3.893735504541113*^9, 
   3.8937370634677963`*^9, 3.893737879185875*^9, 3.893738135610517*^9, 
   3.893739745758457*^9, 3.8937411775713987`*^9, 3.893741633469191*^9, 
   3.893741882907707*^9, 3.8937450076925364`*^9, {3.893748843911148*^9, 
   3.893748891953772*^9}, 3.893749309064539*^9, 3.8937529917576647`*^9, {
   3.89375349513377*^9, 3.893753506391136*^9}, 3.893753622183194*^9, 
   3.8937539172028503`*^9, 3.893754905960092*^9, 3.89375529628585*^9, 
   3.893755469838397*^9, 3.893755642283193*^9, 3.8937570778502827`*^9, 
   3.893821471356996*^9, 3.894617273702927*^9, 3.894617345741198*^9, 
   3.8946179704214067`*^9, 3.8946183430211267`*^9, 3.8946186359419127`*^9, 
   3.894618928724716*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"09ba9613-9046-48ec-a1d7-18bc4e9ae500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}]}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "7"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8935312965410223`*^9, 3.893531324746675*^9}, 
   3.893531408400281*^9, {3.8935314416929617`*^9, 3.893531485468219*^9}, {
   3.89353151932893*^9, 3.893531540901669*^9}, 3.893531593301539*^9, 
   3.893531678809*^9, {3.893531716220921*^9, 3.8935317423174143`*^9}, {
   3.8935317786696444`*^9, 3.893531819323597*^9}, {3.8935318585358152`*^9, 
   3.8935319132805033`*^9}, 3.8935327073678503`*^9, 3.893532797421438*^9, 
   3.893559509019134*^9, {3.893561550537599*^9, 3.893561559645859*^9}, {
   3.893732453352169*^9, 3.893732463473559*^9}, {3.893732572380825*^9, 
   3.893732636206057*^9}, {3.893732668679718*^9, 3.893732774870694*^9}, 
   3.8937340390914583`*^9, 3.893734204976516*^9, 3.893735504541113*^9, 
   3.8937370634677963`*^9, 3.893737879185875*^9, 3.893738135610517*^9, 
   3.893739745758457*^9, 3.8937411775713987`*^9, 3.893741633469191*^9, 
   3.893741882907707*^9, 3.8937450076925364`*^9, {3.893748843911148*^9, 
   3.893748891953772*^9}, 3.893749309064539*^9, 3.8937529917576647`*^9, {
   3.89375349513377*^9, 3.893753506391136*^9}, 3.893753622183194*^9, 
   3.8937539172028503`*^9, 3.893754905960092*^9, 3.89375529628585*^9, 
   3.893755469838397*^9, 3.893755642283193*^9, 3.8937570778502827`*^9, 
   3.893821471356996*^9, 3.894617273702927*^9, 3.894617345741198*^9, 
   3.8946179704214067`*^9, 3.8946183430211267`*^9, 3.8946186359419127`*^9, 
   3.8946189287273417`*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"ba5805e0-4aed-4623-a819-e8e7c3f82575"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8935312965410223`*^9, 3.893531324746675*^9}, 
   3.893531408400281*^9, {3.8935314416929617`*^9, 3.893531485468219*^9}, {
   3.89353151932893*^9, 3.893531540901669*^9}, 3.893531593301539*^9, 
   3.893531678809*^9, {3.893531716220921*^9, 3.8935317423174143`*^9}, {
   3.8935317786696444`*^9, 3.893531819323597*^9}, {3.8935318585358152`*^9, 
   3.8935319132805033`*^9}, 3.8935327073678503`*^9, 3.893532797421438*^9, 
   3.893559509019134*^9, {3.893561550537599*^9, 3.893561559645859*^9}, {
   3.893732453352169*^9, 3.893732463473559*^9}, {3.893732572380825*^9, 
   3.893732636206057*^9}, {3.893732668679718*^9, 3.893732774870694*^9}, 
   3.8937340390914583`*^9, 3.893734204976516*^9, 3.893735504541113*^9, 
   3.8937370634677963`*^9, 3.893737879185875*^9, 3.893738135610517*^9, 
   3.893739745758457*^9, 3.8937411775713987`*^9, 3.893741633469191*^9, 
   3.893741882907707*^9, 3.8937450076925364`*^9, {3.893748843911148*^9, 
   3.893748891953772*^9}, 3.893749309064539*^9, 3.8937529917576647`*^9, {
   3.89375349513377*^9, 3.893753506391136*^9}, 3.893753622183194*^9, 
   3.8937539172028503`*^9, 3.893754905960092*^9, 3.89375529628585*^9, 
   3.893755469838397*^9, 3.893755642283193*^9, 3.8937570778502827`*^9, 
   3.893821471356996*^9, 3.894617273702927*^9, 3.894617345741198*^9, 
   3.8946179704214067`*^9, 3.8946183430211267`*^9, 3.8946186359419127`*^9, 
   3.8946189287299957`*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"fe52124b-b9b6-4657-872b-db749bb0537f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], "2"]}]], "Output",
 CellChangeTimes->{{3.8935312965410223`*^9, 3.893531324746675*^9}, 
   3.893531408400281*^9, {3.8935314416929617`*^9, 3.893531485468219*^9}, {
   3.89353151932893*^9, 3.893531540901669*^9}, 3.893531593301539*^9, 
   3.893531678809*^9, {3.893531716220921*^9, 3.8935317423174143`*^9}, {
   3.8935317786696444`*^9, 3.893531819323597*^9}, {3.8935318585358152`*^9, 
   3.8935319132805033`*^9}, 3.8935327073678503`*^9, 3.893532797421438*^9, 
   3.893559509019134*^9, {3.893561550537599*^9, 3.893561559645859*^9}, {
   3.893732453352169*^9, 3.893732463473559*^9}, {3.893732572380825*^9, 
   3.893732636206057*^9}, {3.893732668679718*^9, 3.893732774870694*^9}, 
   3.8937340390914583`*^9, 3.893734204976516*^9, 3.893735504541113*^9, 
   3.8937370634677963`*^9, 3.893737879185875*^9, 3.893738135610517*^9, 
   3.893739745758457*^9, 3.8937411775713987`*^9, 3.893741633469191*^9, 
   3.893741882907707*^9, 3.8937450076925364`*^9, {3.893748843911148*^9, 
   3.893748891953772*^9}, 3.893749309064539*^9, 3.8937529917576647`*^9, {
   3.89375349513377*^9, 3.893753506391136*^9}, 3.893753622183194*^9, 
   3.8937539172028503`*^9, 3.893754905960092*^9, 3.89375529628585*^9, 
   3.893755469838397*^9, 3.893755642283193*^9, 3.8937570778502827`*^9, 
   3.893821471356996*^9, 3.894617273702927*^9, 3.894617345741198*^9, 
   3.8946179704214067`*^9, 3.8946183430211267`*^9, 3.8946186359419127`*^9, 
   3.894618928732527*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"56b453d7-9486-4d5a-97a7-296a30205708"]
}, Open  ]],

Cell["Read off extension data:", "Text",
 CellChangeTimes->{{3.893530494084311*^9, 3.893530514960814*^9}, {
  3.893531930885655*^9, 
  3.893531935847028*^9}},ExpressionUUID->"13bdc999-cc28-4d48-9afd-\
6e93a9d65240"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ext", "[", "a0_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", ",", "eqs", ",", 
      RowBox[{"\[Tau]", "=", 
       RowBox[{"a0", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs", "=", 
      RowBox[{"\[Delta]", "-", 
       RowBox[{"\[Gamma]", " ", "\[Tau]"}], "-", 
       RowBox[{"a0", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "eqs", "]"}], ",", 
         RowBox[{"Im", "[", "eqs", "]"}]}], "}"}], "//", "ComplexExpand"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eqs", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", "\[Delta]"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "\[Delta]"}], "}"}], "/.", "sol"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Ext", "[", "a0res1", "]"}]}], "Input",
 CellChangeTimes->{{3.89353193702722*^9, 3.893532105946246*^9}, {
   3.893559449167493*^9, 3.8935594523308287`*^9}, 3.8935612996778183`*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"48f79c6a-4c9e-4dcf-b9d7-5d62d5e9134a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8935320938408422`*^9, 3.893532106178959*^9}, 
   3.893532799394796*^9, 3.893559452603517*^9, 3.8935615624579973`*^9, 
   3.8937327836651487`*^9, 3.893734045016076*^9, 3.893734207568996*^9, 
   3.893735507218952*^9, 3.893737066098568*^9, 3.89373788138876*^9, 
   3.893738138059087*^9, 3.8937397475584803`*^9, 3.89373982719372*^9, 
   3.893741179180221*^9, 3.893741635433064*^9, 3.893741884947012*^9, 
   3.893745007736822*^9, 3.893748859106964*^9, 3.8937488959237967`*^9, 
   3.893749309134919*^9, 3.893753000835104*^9, 3.893753511545816*^9, 
   3.893753622246209*^9, 3.893753922125614*^9, 3.8937549085879927`*^9, 
   3.893755296382099*^9, 3.893755473171596*^9, 3.893755682507681*^9, 
   3.893757077871385*^9, 3.8938214713816233`*^9, 3.89461727565639*^9, 
   3.894617350920216*^9, 3.8946179704417343`*^9, 3.894618343050871*^9, 
   3.894618635969174*^9, 3.8946189287386*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"411172f2-937e-482d-9ab4-c0924bce874e"]
}, Open  ]],

Cell["Shift of extension data:", "Text",
 CellChangeTimes->{{3.893532351863246*^9, 
  3.893532357084003*^9}},ExpressionUUID->"16c67868-0e40-4e50-a7c9-\
b3579089b8e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExtShift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "cc2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cc1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "cc1", ",", "cc2", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0extshift", "=", 
   RowBox[{"ExtShift", ".", "a0res1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extsol", "=", 
   RowBox[{
    RowBox[{"FindInstance", "[", 
     RowBox[{
      RowBox[{"0", "<=", 
       RowBox[{"Ext", "[", "a0extshift", "]"}], "<", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"cc1", ",", "cc2"}], "}"}], ",", "Integers"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExtShift", "=", 
    RowBox[{"ExtShift", "/.", "extsol"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "update", " ", "a0", " ", "and", " ", "transition", " ", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"a0res2", "=", 
  RowBox[{"a0extshift", "/.", "extsol"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TLCStoMW3", "=", 
    RowBox[{"ExtShift", ".", "TLCStoMW2"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"read", " ", "out", " ", "nex", " ", "extension", " ", "data"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"extfinal", "=", 
  RowBox[{"Ext", "[", "a0res2", "]"}]}]}], "Input",
 CellChangeTimes->{{3.893532148817054*^9, 3.893532425216304*^9}, {
  3.8935324578632603`*^9, 3.893532463970497*^9}, {3.8935326090699253`*^9, 
  3.893532756480587*^9}, {3.8935612939064703`*^9, 3.893561313460247*^9}, {
  3.893561360187274*^9, 3.893561360379333*^9}, {3.893735509816716*^9, 
  3.893735510265319*^9}, {3.893735784822609*^9, 3.893735805133765*^9}, {
  3.894617362921775*^9, 3.89461736521561*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"0cff58b8-1d75-4147-8d8e-3b0b01e4b9ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.893532364300755*^9, 3.893532435657228*^9}, {
   3.893532694635489*^9, 3.8935327567561493`*^9}, 3.893532801085845*^9, {
   3.893561343834505*^9, 3.893561372597082*^9}, 3.893561564107646*^9, 
   3.893732787437416*^9, 3.893734046791881*^9, 3.8937342089558897`*^9, 
   3.893735510549819*^9, 3.8937370672764273`*^9, 3.893737882812427*^9, 
   3.893738139398528*^9, 3.893739828700185*^9, 3.89374118068944*^9, 
   3.893741637003882*^9, 3.893741886523284*^9, 3.8937450077557096`*^9, 
   3.893748904620727*^9, 3.8937493091548433`*^9, 3.893753002371233*^9, 
   3.893753514921977*^9, 3.893753622269513*^9, 3.893753929741371*^9, 
   3.893754910334876*^9, 3.893755296422471*^9, 3.8937554746823606`*^9, 
   3.893755683904108*^9, 3.893757077889783*^9, 3.8938214714000587`*^9, 
   3.8946172772882347`*^9, {3.894617352506295*^9, 3.894617367226235*^9}, 
   3.8946179704487677`*^9, 3.894618343071206*^9, 3.894618635976112*^9, 
   3.894618928751977*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"a330c7c3-0fa4-42da-b457-525018b9ff32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.893532364300755*^9, 3.893532435657228*^9}, {
   3.893532694635489*^9, 3.8935327567561493`*^9}, 3.893532801085845*^9, {
   3.893561343834505*^9, 3.893561372597082*^9}, 3.893561564107646*^9, 
   3.893732787437416*^9, 3.893734046791881*^9, 3.8937342089558897`*^9, 
   3.893735510549819*^9, 3.8937370672764273`*^9, 3.893737882812427*^9, 
   3.893738139398528*^9, 3.893739828700185*^9, 3.89374118068944*^9, 
   3.893741637003882*^9, 3.893741886523284*^9, 3.8937450077557096`*^9, 
   3.893748904620727*^9, 3.8937493091548433`*^9, 3.893753002371233*^9, 
   3.893753514921977*^9, 3.893753622269513*^9, 3.893753929741371*^9, 
   3.893754910334876*^9, 3.893755296422471*^9, 3.8937554746823606`*^9, 
   3.893755683904108*^9, 3.893757077889783*^9, 3.8938214714000587`*^9, 
   3.8946172772882347`*^9, {3.894617352506295*^9, 3.894617367226235*^9}, 
   3.8946179704487677`*^9, 3.894618343071206*^9, 3.894618635976112*^9, 
   3.894618928754664*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"08d9bc57-010f-42d7-bd35-e332cdc61e86"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Subleading term", "Subsubsection",
 CellChangeTimes->{{3.893561600720183*^9, 
  3.8935616042087*^9}},ExpressionUUID->"4a5de527-1eb6-4511-a92d-80bb0695816a"],

Cell["\<\
Read out piece along I22.

First set up nilpotent orbit approximation for periods\
\>", "Text",
 CellChangeTimes->{{3.8935328984207897`*^9, 3.893532911482419*^9}, {
  3.893561606047806*^9, 3.893561610552391*^9}, {3.893751571925934*^9, 
  3.893751581531768*^9}},ExpressionUUID->"5273d743-96aa-4f25-979e-\
fdf6f2b7cf8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pinil", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TLCStoMW3", ".", "periodsC"}], " ", 
       SuperscriptBox["x", 
        RowBox[{"-", 
         RowBox[{"as", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        SuperscriptBox["x", "ord"]}], "}"}]}], "//", "Simplify"}], "//", 
    "PowerExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8937515825007877`*^9, 3.893751589352818*^9}, {
  3.8937537630001717`*^9, 3.8937537638930492`*^9}, {3.894617369806576*^9, 
  3.894617370820533*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"c39298b5-4b6c-4c6a-bc3c-4ecea289fe2b"],

Cell["Get I22 piece by taking a derivative:", "Text",
 CellChangeTimes->{{3.893751590894956*^9, 
  3.893751597941098*^9}},ExpressionUUID->"4e7e50a6-4494-4eed-aab0-\
6e10cf2d5d52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w22", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"pinil", ",", "x"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{"x", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"w22", "=", 
  RowBox[{"w22", "/", 
   RowBox[{"w22", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.893751338499146*^9, 3.893751401951017*^9}, {
  3.893751444806961*^9, 3.893751496775929*^9}, {3.893751567635988*^9, 
  3.893751599788927*^9}, {3.893751642625805*^9, 3.893751646889192*^9}, {
  3.8937539606371393`*^9, 3.893753960968309*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"3ef977db-9293-4737-b2d1-66186524f80e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"\[Pi]", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "\[Pi]"]}], "}"}]], "Output",
 CellChangeTimes->{{3.893751343982252*^9, 3.8937514034419613`*^9}, {
   3.893751447149727*^9, 3.893751497363679*^9}, 3.893751600239209*^9, 
   3.893751668224848*^9, 3.893753006568759*^9, {3.893753041243128*^9, 
   3.893753080902649*^9}, 3.893753518883342*^9, 3.893753622454014*^9, 
   3.893753766577198*^9, {3.893753936672434*^9, 3.893753961898584*^9}, 
   3.8937549156100903`*^9, 3.893755296649987*^9, 3.893755478677355*^9, 
   3.89375569098914*^9, 3.893757078058354*^9, 3.8938214715723543`*^9, 
   3.894617283156752*^9, 3.894617377994507*^9, 3.894617970518964*^9, 
   3.894618343244376*^9, 3.894618636050103*^9, 3.8946189288257513`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"efa8dc6b-99a7-4f23-9c8d-9c9bc3d2e2b3"]
}, Open  ]],

Cell["Delete piece along a0:", "Text",
 CellChangeTimes->{{3.893751614358479*^9, 
  3.89375162711439*^9}},ExpressionUUID->"ad537f43-ac2a-463e-a67d-\
f4e24f2f2a5b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0piece", "=", 
   RowBox[{
    RowBox[{"w22", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", 
    RowBox[{"extfinal", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"w22new", "=", 
  RowBox[{"w22", "-", 
   RowBox[{"a0piece", " ", "a0res2"}]}]}]}], "Input",
 CellChangeTimes->{{3.893751630430818*^9, 3.893751675801766*^9}, {
  3.893753039374617*^9, 3.893753039821417*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"b1247915-370b-43bf-bbbd-1ffff9d32331"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"\[Pi]", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "\[Pi]"]}], "}"}]], "Output",
 CellChangeTimes->{{3.893751662983451*^9, 3.893751676269746*^9}, {
   3.89375189339366*^9, 3.893751900701363*^9}, 3.893753008947287*^9, 
   3.893753042769841*^9, 3.893753082170233*^9, 3.893753520867354*^9, 
   3.8937536224686937`*^9, 3.8937537685247507`*^9, 3.893753975728076*^9, 
   3.8937549175860577`*^9, 3.893755296686511*^9, 3.893755480604864*^9, 
   3.893755692331382*^9, 3.893757078061883*^9, 3.8938214715831537`*^9, 
   3.894617285154808*^9, 3.894617379071719*^9, 3.894617970523719*^9, 
   3.894618343250083*^9, 3.894618636055807*^9, 3.894618928831307*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"a7866655-dd53-453d-9682-9569b7735802"]
}, Open  ]],

Cell["Determine coordinate redefinition:", "Text",
 CellChangeTimes->{{3.893561613367975*^9, 
  3.8935616223309526`*^9}},ExpressionUUID->"4426ec50-edb6-4a33-bcab-\
aee8fcff41f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{
    RowBox[{"w22", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]1", "=", 
  RowBox[{"Re", "[", "\[Lambda]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]2", "=", 
  RowBox[{"Im", "[", "\[Lambda]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.893561623592366*^9, 3.893561654013197*^9}, {
  3.893561694967249*^9, 3.893561734985376*^9}, {3.893735012414011*^9, 
  3.8937350264714727`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"c3a6b960-a9fc-471f-9f57-cc0061823c48"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.893561696787818*^9, 3.893561735329884*^9}, 
   3.893732792884104*^9, 3.893734053012988*^9, 3.893734212154109*^9, {
   3.8937350133172283`*^9, 3.893735026739822*^9}, 3.893735514641754*^9, 
   3.893737071841681*^9, 3.893737885871551*^9, 3.8937381436363564`*^9, 
   3.8937400025336123`*^9, 3.893741187786174*^9, 3.893741640660056*^9, 
   3.8937418926174383`*^9, 3.893745007854751*^9, 3.893748914895709*^9, 
   3.893749309239279*^9, 3.8937518145605164`*^9, {3.893751895586296*^9, 
   3.893751901748362*^9}, 3.893753022334794*^9, 3.893753083955248*^9, 
   3.893753523877886*^9, 3.8937536224928207`*^9, 3.893753770240616*^9, 
   3.893753977163003*^9, 3.893754919420339*^9, 3.8937552967220297`*^9, 
   3.893755482312869*^9, 3.8937556978083487`*^9, 3.893757078081058*^9, 
   3.893821471599367*^9, 3.894617286672141*^9, 3.8946173804754133`*^9, 
   3.894617970535346*^9, 3.8946183432680387`*^9, 3.894618636071968*^9, 
   3.8946189288441267`*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"aabdaf85-7242-4e18-9c43-1e4b2a3702d3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.893561696787818*^9, 3.893561735329884*^9}, 
   3.893732792884104*^9, 3.893734053012988*^9, 3.893734212154109*^9, {
   3.8937350133172283`*^9, 3.893735026739822*^9}, 3.893735514641754*^9, 
   3.893737071841681*^9, 3.893737885871551*^9, 3.8937381436363564`*^9, 
   3.8937400025336123`*^9, 3.893741187786174*^9, 3.893741640660056*^9, 
   3.8937418926174383`*^9, 3.893745007854751*^9, 3.893748914895709*^9, 
   3.893749309239279*^9, 3.8937518145605164`*^9, {3.893751895586296*^9, 
   3.893751901748362*^9}, 3.893753022334794*^9, 3.893753083955248*^9, 
   3.893753523877886*^9, 3.8937536224928207`*^9, 3.893753770240616*^9, 
   3.893753977163003*^9, 3.893754919420339*^9, 3.8937552967220297`*^9, 
   3.893755482312869*^9, 3.8937556978083487`*^9, 3.893757078081058*^9, 
   3.893821471599367*^9, 3.894617286672141*^9, 3.8946173804754133`*^9, 
   3.894617970535346*^9, 3.8946183432680387`*^9, 3.894618636071968*^9, 
   3.894618928846778*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"1556c398-6ddd-4782-8fbe-04706fabcc94"]
}, Open  ]],

Cell["\<\
The real part corresponds to a monodromy which we want to rotate out:\
\>", "Text",
 CellChangeTimes->{{3.893561752570509*^9, 
  3.893561767143298*^9}},ExpressionUUID->"d0e9da95-7fc1-4c9c-9386-\
85046057baf7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tmonbasis", "=", 
   RowBox[{"TLCStoMW3", ".", "Tmon", ".", 
    RowBox[{"Inverse", "[", "TLCStoMW3", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monodromy", "=", 
   RowBox[{"MatrixPower", "[", 
    RowBox[{"Tmonbasis", ",", 
     RowBox[{"ord", " ", 
      RowBox[{"\[Lambda]1", "/", "k"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TLCStoMW4", "=", 
   RowBox[{"Monodromy", ".", "TLCStoMW3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8935617720325327`*^9, 3.893561895437977*^9}, {
   3.8935619719788218`*^9, 3.893561978710907*^9}, {3.8937349969777203`*^9, 
   3.893735029147928*^9}, 3.8937359585998096`*^9, {3.893737966308568*^9, 
   3.8937379664479*^9}, 3.8937380465738688`*^9, {3.893738266036579*^9, 
   3.89373828528643*^9}, {3.8937400284502068`*^9, 3.8937400325877523`*^9}, 
   3.893753982938066*^9, {3.894617384328697*^9, 3.894617394018771*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"8e6e851a-28e7-4d2d-b628-ffc4ca05eee3"],

Cell["Apply rotation", "Text",
 CellChangeTimes->{{3.8937518226007957`*^9, 
  3.893751825658483*^9}},ExpressionUUID->"6181966c-b99e-49e1-8cc8-\
ff01d3106c78"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w22final", "=", 
   RowBox[{"Monodromy", ".", "w22new"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"w22final", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"w22final", "/", 
     RowBox[{"w22final", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "ExpToTrig"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8935619103033743`*^9, 3.893561940325705*^9}, {
  3.8937307002971992`*^9, 3.893730705105913*^9}, {3.893732269455929*^9, 
  3.893732272058873*^9}, {3.8937340594152403`*^9, 3.893734113148931*^9}, {
  3.893734226573773*^9, 3.893734230074979*^9}, {3.893735202893817*^9, 
  3.893735221170034*^9}, {3.893735955606347*^9, 3.8937359576397047`*^9}, {
  3.893737896160871*^9, 3.893737928636252*^9}, {3.893740006320122*^9, 
  3.893740008247819*^9}, {3.893751877449809*^9, 3.893751885940186*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"5647de6a-3878-44de-95e6-c15910f60598"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893561916368887*^9, 3.893561940793985*^9}, {
   3.8937322617192097`*^9, 3.893732273124773*^9}, 3.893732806781896*^9, 
   3.8937340564426622`*^9, {3.893734094912385*^9, 3.893734113447616*^9}, {
   3.8937342158790913`*^9, 3.893734230412436*^9}, {3.893735000868013*^9, 
   3.8937350305972757`*^9}, {3.89373520579583*^9, 3.893735221660453*^9}, 
   3.893735518202943*^9, 3.89373596037287*^9, 3.893737074780382*^9, {
   3.893737893295474*^9, 3.893737928923566*^9}, 3.893737968419208*^9, 
   3.89373804867244*^9, {3.893738268510666*^9, 3.893738287185275*^9}, {
   3.893740008911272*^9, 3.893740034715672*^9}, 3.893741191878607*^9, 
   3.893741643641*^9, 3.893741896303082*^9, 3.893745007885827*^9, 
   3.893748918898429*^9, 3.893749309272067*^9, 3.8937518273565273`*^9, {
   3.893751886383905*^9, 3.893751904034808*^9}, 3.893753087172385*^9, 
   3.8937536225467987`*^9, 3.893753981401719*^9, 3.8937549223559*^9, 
   3.893755296789174*^9, 3.8937554856308413`*^9, 3.8937557013386393`*^9, 
   3.89375707810049*^9, 3.893821471619399*^9, 3.8946173988247766`*^9, 
   3.894617970551387*^9, 3.894618343288069*^9, 3.8946186360939283`*^9, 
   3.89461892886351*^9},
 CellLabel->
  "Out[414]=",ExpressionUUID->"bbb3e6d4-9b84-49a2-be4c-3caec50b12cb"]
}, Open  ]],

Cell["Reproduce piece by harmonic numbers:", "Text",
 CellChangeTimes->{{3.8937358174640102`*^9, 
  3.89373583895995*^9}},ExpressionUUID->"760e0639-777b-4801-b54c-\
594b4a71435c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "a"]}], 
       RowBox[{"1", "-", "x"}]], "/.", 
      RowBox[{"{", 
       RowBox[{"a", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"as", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "a"]}], 
       RowBox[{"1", "-", "x"}]], "/.", 
      RowBox[{"{", 
       RowBox[{"a", "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"as", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"halt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2", "+", 
       RowBox[{"Log", "[", 
        RowBox[{"256", "\[Mu]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.893731986646137*^9, 3.893732064846653*^9}, {
  3.893732109315889*^9, 3.893732211312791*^9}, {3.893732822901991*^9, 
  3.893732836447179*^9}, {3.8937353176648817`*^9, 3.893735375121901*^9}, {
  3.893735527861467*^9, 3.89373552840816*^9}, {3.893740057468224*^9, 
  3.8937400592384977`*^9}, {3.8937518430633917`*^9, 3.8937518433476477`*^9}, {
  3.893754025289954*^9, 3.8937540254938498`*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"87535211-bac8-4859-9538-3700104b9d98"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.893732014244676*^9, 3.893732066419456*^9}, {
   3.8937321115287848`*^9, 3.893732139856938*^9}, 3.893732174809366*^9, 
   3.89373221499925*^9, {3.893732812665098*^9, 3.893732838470669*^9}, {
   3.8937353133032303`*^9, 3.893735381639881*^9}, {3.893735522038563*^9, 
   3.893735531441989*^9}, 3.893737077717545*^9, 3.893738158523231*^9, 
   3.893738433384564*^9, 3.8937399468111963`*^9, {3.8937400554216833`*^9, 
   3.8937400608158417`*^9}, 3.8937411991667957`*^9, 3.893741647526133*^9, 
   3.89374189864614*^9, 3.893745009744491*^9, 3.8937489287102013`*^9, 
   3.8937493113481483`*^9, 3.893750368313987*^9, 3.893751845448423*^9, 
   3.893751908093573*^9, 3.8937534134661007`*^9, 3.893753623685115*^9, 
   3.8937539909162073`*^9, 3.8937540271198683`*^9, 3.8937549249435167`*^9, 
   3.8937552979420357`*^9, 3.893755488239773*^9, 3.893755703500703*^9, 
   3.8937570793482447`*^9, 3.8938214728650217`*^9, 3.894617409024252*^9, 
   3.89461797188371*^9, 3.894618344525709*^9, 3.894618637381543*^9, 
   3.894618930874722*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"7be45ec8-4e67-4107-890f-055ae35d094e"]
}, Open  ]],

Cell["Get I22 piece by just reading off coefficient", "Text",
 CellChangeTimes->{{3.89375411225508*^9, 
  3.893754120074608*^9}},ExpressionUUID->"d11f3025-3e4c-41f5-9005-\
c2eaead3bc1c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"w22old", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Monodromy", ".", "pinil"}], ",", 
      SuperscriptBox["x", "1"]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"w22old", "=", 
  RowBox[{"w22old", "/", 
   RowBox[{"w22old", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.893754101398466*^9, 3.893754211456468*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"7900a095-d9c4-4dfb-ad5c-d9212ad94113"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]"}]], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893754147596992*^9, 3.8937541815850573`*^9}, 
   3.8937542118520317`*^9, 3.8937549265928383`*^9, 3.893755297981936*^9, 
   3.893755490481082*^9, 3.8937557049207706`*^9, 3.8937570794012003`*^9, 
   3.893821472926423*^9, 3.894617415539488*^9, 3.8946179719394617`*^9, 
   3.894618344568554*^9, 3.894618637406221*^9, 3.894618930906168*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"f847b5b5-de0b-4740-bf26-cea1aa13629a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "\[Pi]"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.893754147596992*^9, 3.8937541815850573`*^9}, 
   3.8937542118520317`*^9, 3.8937549265928383`*^9, 3.893755297981936*^9, 
   3.893755490481082*^9, 3.8937557049207706`*^9, 3.8937570794012003`*^9, 
   3.893821472926423*^9, 3.894617415539488*^9, 3.8946179719394617`*^9, 
   3.894618344568554*^9, 3.894618637406221*^9, 3.894618930909439*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"f16b91b8-bb65-479e-ac86-14a079654233"]
}, Open  ]],

Cell["Check that it matches:", "Text",
 CellChangeTimes->{{3.893735813767627*^9, 
  3.8937358420446777`*^9}},ExpressionUUID->"0857c9d4-953c-4dd1-811e-\
bc0914f50b6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w22old", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"k", "/", "ord"}], " ", "halt"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.893735532358345*^9, 3.8937355425576878`*^9}, {
  3.89374121627631*^9, 3.893741217084537*^9}, {3.893751916073964*^9, 
  3.8937519169182796`*^9}, {3.893754045244865*^9, 3.8937540456422453`*^9}, {
  3.893754214432197*^9, 3.8937542178598623`*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"6c6336c8-ad3d-4d81-a26a-823a1b7db0b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.893735539833632*^9, 3.89373554284759*^9}, 
   3.893737086684832*^9, 3.893738435316595*^9, 3.8937400653812847`*^9, {
   3.893741202528286*^9, 3.893741217441676*^9}, 3.893741649907445*^9, 
   3.893741900902378*^9, 3.893745009776898*^9, 3.893748930611746*^9, 
   3.893749311390637*^9, 3.8937503702708063`*^9, 3.893751848421892*^9, {
   3.893751910178677*^9, 3.893751917728293*^9}, 3.89375362371611*^9, 
   3.893753992983466*^9, 3.893754046248623*^9, 3.893754218214706*^9, 
   3.893754928365554*^9, 3.89375529993084*^9, 3.893755492327754*^9, 
   3.893755707538472*^9, 3.8937570794065104`*^9, 3.8938214729328117`*^9, 
   3.894617420314234*^9, 3.8946179719483356`*^9, 3.894618344578174*^9, 
   3.8946186374203873`*^9, 3.89461893091579*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"82d4f13a-cb8d-446e-85ae-9e3b500f6988"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Subsubsection",
 CellChangeTimes->{{3.893419985361938*^9, 
  3.8934199890179977`*^9}},ExpressionUUID->"202a5706-2b75-47b8-a097-\
97ecadffab5a"],

Cell["\<\
The rotation from the LCS frame to the monodromy weight frame\
\>", "Text",
 CellChangeTimes->{{3.893419989971912*^9, 3.8934200156730213`*^9}, {
  3.894617428099985*^9, 
  3.894617437277179*^9}},ExpressionUUID->"e794fc52-5216-43fc-bea4-\
7bc0e7a6f267"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TLCStoMWfinal", "=", "TLCStoMW4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TLCStoMWfinal", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893420016562134*^9, 3.893420024174848*^9}, {
  3.893532766248889*^9, 3.893532770923595*^9}, {3.893532803651537*^9, 
  3.89353281387193*^9}, {3.893532866219348*^9, 3.8935328688119383`*^9}, {
  3.893561897481359*^9, 3.893561906736949*^9}, {3.8946174254922657`*^9, 
  3.894617441408371*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"48a97e86-67b3-4fc2-bdf7-9c44e83f8a44"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "4"}], "0", "1", "2"},
     {"3", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "4", "0", 
      RowBox[{"-", "1"}]},
     {"0", "3", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.893420024448875*^9, 3.893420107331538*^9, 3.89342965544772*^9, 
   3.893449869646419*^9, 3.893456097601213*^9, 3.893456561127186*^9, 
   3.8934849487537394`*^9, 3.893486907045434*^9, 3.893486981853712*^9, 
   3.893494558402666*^9, 3.893494631562396*^9, 3.8934986148269167`*^9, 
   3.893499184500248*^9, 3.8934996388068447`*^9, 3.8935016084912367`*^9, 
   3.893501715538991*^9, 3.8935018288310013`*^9, 3.893502221900383*^9, 
   3.893503260318323*^9, 3.893503334601719*^9, 3.893532771645545*^9, {
   3.893532808503531*^9, 3.8935328142023706`*^9}, 3.893532869089837*^9, 
   3.8935329193882236`*^9, 3.893735451661476*^9, 3.893736047814403*^9, 
   3.8937370886794853`*^9, 3.893740183352818*^9, {3.8937412047342052`*^9, 
   3.893741223075737*^9}, 3.893741651423308*^9, 3.893741902967103*^9, 
   3.893745009789262*^9, 3.89374893206984*^9, 3.893749311406958*^9, 
   3.893751854452895*^9, 3.893751919581419*^9, 3.8937536237408247`*^9, 
   3.893754227515847*^9, 3.8937549303641872`*^9, 3.893755301474622*^9, 
   3.893755494397962*^9, 3.893755709097651*^9, 3.893757079423308*^9, 
   3.8938214729517403`*^9, 3.894617442045031*^9, 3.8946179719600353`*^9, 
   3.8946183445926857`*^9, 3.8946186374378157`*^9, 3.894618930936462*^9},
 CellLabel->
  "Out[422]//MatrixForm=",ExpressionUUID->"ca7de6e8-20fa-48f4-9492-\
93826b4da093"]
}, Open  ]],

Cell["Transition matrix from Frobenius to Hodge basis", "Text",
 CellChangeTimes->{{3.893420025867877*^9, 
  3.893420046056286*^9}},ExpressionUUID->"d8d6b160-666a-4dc1-b191-\
323816e1462d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TFrobtoHodge", "=", 
   RowBox[{
    RowBox[{"TLCStoMWfinal", ".", "sign", ".", "TransitionMatrix"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TFrobtoHodge", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893414008464657*^9, 3.893414028856526*^9}, {
  3.893419963196404*^9, 3.893419963622345*^9}, {3.893420047434896*^9, 
  3.893420063617949*^9}, {3.893532852219898*^9, 3.893532852572526*^9}, {
  3.893748937214072*^9, 3.89374893772749*^9}, {3.894617539366688*^9, 
  3.894617540565858*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"c4335768-d296-4e30-96dd-8a010fa99abb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       RowBox[{"2", " ", "\[Pi]"}]], "0", "0"},
     {
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], "0", "0", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Pi]"}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893414016444628*^9, 3.8934140291120243`*^9}, {
   3.893419963963203*^9, 3.893419977761718*^9}, 3.89342006396*^9, 
   3.893420108677161*^9, 3.893429657171434*^9, 3.893456102323688*^9, 
   3.8934565636382427`*^9, 3.8934849502100573`*^9, 3.893486985150935*^9, 
   3.89349455994951*^9, 3.893494633309445*^9, 3.89349861658911*^9, 
   3.89349918610867*^9, 3.893499641461362*^9, 3.893501608642004*^9, 
   3.893501715566122*^9, 3.893501828904179*^9, 3.893502221992011*^9, 
   3.8935032603471823`*^9, 3.8935033347498007`*^9, {3.893532853121047*^9, 
   3.893532870916793*^9}, 3.893532922631823*^9, 3.8937354537459927`*^9, 
   3.893736049203163*^9, 3.893737090274575*^9, 3.893740184832205*^9, {
   3.893741207233597*^9, 3.8937412241916933`*^9}, 3.8937416532249737`*^9, 
   3.893741904608767*^9, 3.8937450098143578`*^9, {3.8937489335635242`*^9, 
   3.8937489381593122`*^9}, 3.893749311495165*^9, 3.893751856217225*^9, {
   3.8937519211075153`*^9, 3.8937519263943777`*^9}, 3.893753623950739*^9, 
   3.8937542292837687`*^9, 3.893754931987399*^9, 3.893755303107051*^9, 
   3.89375549667318*^9, 3.8937557107538223`*^9, 3.893757079632927*^9, 
   3.8938214731663723`*^9, 3.894617541089181*^9, 3.8946179719834146`*^9, 
   3.894618344805827*^9, 3.8946186374637623`*^9, 3.8946189309900427`*^9},
 CellLabel->
  "Out[424]//MatrixForm=",ExpressionUUID->"b32c8776-a243-40b3-87cd-\
7f0b67c3ec67"]
}, Open  ]],

Cell["Boundary data", "Text",
 CellChangeTimes->{{3.893420066119789*^9, 
  3.8934200711806192`*^9}},ExpressionUUID->"cea28697-9bcc-43fa-80a4-\
e232a2f249fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nfinal", "=", "nbasis"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nfinal", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]final", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"extfinal", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0final", "=", 
   RowBox[{"Monodromy", ".", "a0res2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0final", "=", 
   RowBox[{
    RowBox[{"a0final", "/", 
     RowBox[{"a0final", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", "ComplexExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"a0final", "//", "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893420071968754*^9, 3.893420225485394*^9}, {
  3.893735487351655*^9, 3.8937354980122967`*^9}, {3.893735933397273*^9, 
  3.8937360018269777`*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"33ee4439-0a99-4fb6-91ee-2a444cc41461"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {
      RowBox[{"-", "6"}], "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.8937354924076147`*^9, {3.893735939268105*^9, 3.893736002186895*^9}, 
   3.8937360511449547`*^9, 3.893737091759803*^9, 3.893740186533916*^9, 
   3.893741225675551*^9, 3.89374165474576*^9, 3.893741906483835*^9, 
   3.893745009826705*^9, 3.89374894831255*^9, 3.893749311536339*^9, 
   3.893751861043331*^9, 3.8937519280924187`*^9, 3.893753623965192*^9, 
   3.893754230784827*^9, 3.893754933644392*^9, 3.8937553044980707`*^9, 
   3.8937554984495687`*^9, 3.89375571278572*^9, 3.8937570796403*^9, 
   3.893821473175211*^9, 3.894617542867337*^9, 3.894617971988893*^9, 
   3.894618344817251*^9, 3.8946186374728947`*^9, 3.894618930997003*^9},
 CellLabel->
  "Out[426]//MatrixForm=",ExpressionUUID->"e3fcabe4-a700-478c-8ab1-\
0f4d453a20f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], "2"]}]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.8937354924076147`*^9, {3.893735939268105*^9, 3.893736002186895*^9}, 
   3.8937360511449547`*^9, 3.893737091759803*^9, 3.893740186533916*^9, 
   3.893741225675551*^9, 3.89374165474576*^9, 3.893741906483835*^9, 
   3.893745009826705*^9, 3.89374894831255*^9, 3.893749311536339*^9, 
   3.893751861043331*^9, 3.8937519280924187`*^9, 3.893753623965192*^9, 
   3.893754230784827*^9, 3.893754933644392*^9, 3.8937553044980707`*^9, 
   3.8937554984495687`*^9, 3.89375571278572*^9, 3.8937570796403*^9, 
   3.893821473175211*^9, 3.894617542867337*^9, 3.894617971988893*^9, 
   3.894618344817251*^9, 3.8946186374728947`*^9, 3.89461893100006*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"f77e9c56-be53-4010-a8da-ac5b526e8402"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.8937354924076147`*^9, {3.893735939268105*^9, 3.893736002186895*^9}, 
   3.8937360511449547`*^9, 3.893737091759803*^9, 3.893740186533916*^9, 
   3.893741225675551*^9, 3.89374165474576*^9, 3.893741906483835*^9, 
   3.893745009826705*^9, 3.89374894831255*^9, 3.893749311536339*^9, 
   3.893751861043331*^9, 3.8937519280924187`*^9, 3.893753623965192*^9, 
   3.893754230784827*^9, 3.893754933644392*^9, 3.8937553044980707`*^9, 
   3.8937554984495687`*^9, 3.89375571278572*^9, 3.8937570796403*^9, 
   3.893821473175211*^9, 3.894617542867337*^9, 3.894617971988893*^9, 
   3.894618344817251*^9, 3.8946186374728947`*^9, 3.894618931002975*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"c19913db-bac4-48b7-baed-d31270f37c86"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"1"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "2"]}]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.8937354924076147`*^9, {3.893735939268105*^9, 3.893736002186895*^9}, 
   3.8937360511449547`*^9, 3.893737091759803*^9, 3.893740186533916*^9, 
   3.893741225675551*^9, 3.89374165474576*^9, 3.893741906483835*^9, 
   3.893745009826705*^9, 3.89374894831255*^9, 3.893749311536339*^9, 
   3.893751861043331*^9, 3.8937519280924187`*^9, 3.893753623965192*^9, 
   3.893754230784827*^9, 3.893754933644392*^9, 3.8937553044980707`*^9, 
   3.8937554984495687`*^9, 3.89375571278572*^9, 3.8937570796403*^9, 
   3.893821473175211*^9, 3.894617542867337*^9, 3.894617971988893*^9, 
   3.894618344817251*^9, 3.8946186374728947`*^9, 3.894618931005719*^9},
 CellLabel->
  "Out[431]//MatrixForm=",ExpressionUUID->"8cce9867-2b77-4b7f-82aa-\
d20891fcc7e8"]
}, Open  ]],

Cell["LMHS transition matrix", "Text",
 CellChangeTimes->{{3.8934202376677113`*^9, 
  3.8934202417312183`*^9}},ExpressionUUID->"5b8840c0-46e0-4289-a5f4-\
66b92aee4a95"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tlmhs", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Gamma]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]final", ",", "\[Delta]", ",", "0", ",", 
        RowBox[{"Conjugate", "[", "\[Tau]final", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]", "-", 
         RowBox[{"\[Gamma]", " ", "\[Tau]final"}]}], ",", "0", ",", "1", ",", 
        RowBox[{"\[Delta]", "-", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"Conjugate", "[", "\[Tau]final", "]"}]}]}]}], "}"}]}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "->", 
       RowBox[{"extfinal", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"\[Delta]", "->", 
       RowBox[{"extfinal", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TFrob", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "Tlmhs", "]"}], ".", "TFrobtoHodge"}], "//", 
      "ComplexExpand"}], "//", "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Tlmhs", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"TFrob", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.89342024267734*^9, 3.893420321284896*^9}, {
  3.893559320620673*^9, 3.893559474810964*^9}, {3.893736017697706*^9, 
  3.893736022051691*^9}, {3.8937360599227467`*^9, 3.893736062962538*^9}, {
  3.8937401906457777`*^9, 3.893740192635206*^9}, {3.8937402369814167`*^9, 
  3.893740238981695*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"ad24b7f5-3d0d-4d9c-85cd-d6015dc858ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "1"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "2"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "2"]}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420263334435*^9, 3.8934203215701942`*^9}, 
   3.893429661578125*^9, 3.893456149544096*^9, 3.893456571604598*^9, 
   3.893484988683111*^9, 3.893494573665647*^9, 3.893494639632723*^9, 
   3.89349862264366*^9, 3.8934991920595617`*^9, 3.893499648628768*^9, 
   3.893501609231193*^9, 3.893501715694482*^9, 3.893501830275136*^9, 
   3.893502222388489*^9, 3.893503260472829*^9, 3.893503335417577*^9, 
   3.893559475579042*^9, 3.893559516585432*^9, 3.893736009553556*^9, {
   3.893736053366602*^9, 3.893736063317278*^9}, 3.8937370949688387`*^9, 
   3.893740193054346*^9, 3.893740239372087*^9, 3.893741228223328*^9, 
   3.89374165727131*^9, 3.89374191098549*^9, 3.893745009906184*^9, 
   3.893748952502763*^9, 3.893749311594755*^9, 3.893752012195709*^9, 
   3.893753624040325*^9, 3.893754232707161*^9, 3.8937549357839212`*^9, 
   3.893755306493556*^9, 3.893755500866025*^9, 3.893755714697207*^9, 
   3.893757079759902*^9, 3.893821473301117*^9, 3.894617544845448*^9, 
   3.89461797200799*^9, 3.894618344946486*^9, 3.8946186374945917`*^9, 
   3.8946189310223417`*^9},
 CellLabel->
  "Out[434]//MatrixForm=",ExpressionUUID->"320d18ac-d824-47fc-a3f9-\
35e737bab8e0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "9"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{"2", " ", "\[Pi]"}]], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Pi]"}]]}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "9"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420263334435*^9, 3.8934203215701942`*^9}, 
   3.893429661578125*^9, 3.893456149544096*^9, 3.893456571604598*^9, 
   3.893484988683111*^9, 3.893494573665647*^9, 3.893494639632723*^9, 
   3.89349862264366*^9, 3.8934991920595617`*^9, 3.893499648628768*^9, 
   3.893501609231193*^9, 3.893501715694482*^9, 3.893501830275136*^9, 
   3.893502222388489*^9, 3.893503260472829*^9, 3.893503335417577*^9, 
   3.893559475579042*^9, 3.893559516585432*^9, 3.893736009553556*^9, {
   3.893736053366602*^9, 3.893736063317278*^9}, 3.8937370949688387`*^9, 
   3.893740193054346*^9, 3.893740239372087*^9, 3.893741228223328*^9, 
   3.89374165727131*^9, 3.89374191098549*^9, 3.893745009906184*^9, 
   3.893748952502763*^9, 3.893749311594755*^9, 3.893752012195709*^9, 
   3.893753624040325*^9, 3.893754232707161*^9, 3.8937549357839212`*^9, 
   3.893755306493556*^9, 3.893755500866025*^9, 3.893755714697207*^9, 
   3.893757079759902*^9, 3.893821473301117*^9, 3.894617544845448*^9, 
   3.89461797200799*^9, 3.894618344946486*^9, 3.8946186374945917`*^9, 
   3.894618931025448*^9},
 CellLabel->
  "Out[435]//MatrixForm=",ExpressionUUID->"f271344f-50aa-4993-916a-\
ca422e845eba"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instanton map formulation", "Section",
 CellChangeTimes->{{3.893420817945794*^9, 
  3.8934208270775537`*^9}},ExpressionUUID->"aceb56d8-16f8-432f-8bbb-\
ea99bfbadef3"],

Cell["\<\
Now we read off the instanton map from the periods. This will give us a \
canonical coordinate and natural expansions for physical coordinates.

The periods we work with are\
\>", "Text",
 CellChangeTimes->{{3.893420828046688*^9, 3.893420844078196*^9}, {
  3.893420905457562*^9, 
  3.893420922951962*^9}},ExpressionUUID->"ea6fed9e-9d6a-437e-a6b6-\
58f8a68a7ce1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piCMW", "=", 
   RowBox[{
    RowBox[{"TLCStoMWfinal", ".", "periods"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"piCMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893420923884962*^9, 3.893420982578466*^9}, {
   3.8934211570697927`*^9, 3.893421161448552*^9}, {3.893421637452354*^9, 
   3.893421639820545*^9}, 3.8934850136114187`*^9, {3.8935596557982407`*^9, 
   3.893559669699527*^9}, {3.8946175493742943`*^9, 3.894617554599476*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"fbef3acc-a864-47e0-bb9b-ada195651cf3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         SqrtBox["x"], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["5", "6"], ",", "1", ",", 
             FractionBox["7", "6"]}], "}"}], ",", 
           FractionBox["x", "432"]}], "]"}]}], 
        RowBox[{"2", " ", "\[Pi]"}]]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["5", "6"], ",", 
              FractionBox["5", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "6"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["7", "6"], ",", 
              FractionBox["7", "6"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["x", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "9"], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               FractionBox["5", "6"], ",", 
               FractionBox["5", "6"]}], "}"}], ",", 
             FractionBox["x", "432"]}], "]"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "6"]}]]}], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["7", "6"], ",", 
              FractionBox["7", "6"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         SuperscriptBox["\[Pi]", "3"]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420936948264*^9, 3.8934209726475363`*^9}, {
   3.893421154602903*^9, 3.893421161732761*^9}, 3.893421640223873*^9, 
   3.893429665407628*^9, {3.8934850077127*^9, 3.893485014926347*^9}, 
   3.893494643192555*^9, 3.893498630879034*^9, 3.8934991951114073`*^9, 
   3.893499651906909*^9, 3.8935016346654673`*^9, 3.893501737348776*^9, 
   3.893502237950346*^9, 3.893503273612892*^9, 3.8935033363607283`*^9, 
   3.8935596702036467`*^9, 3.89373086946213*^9, 3.893736075854205*^9, 
   3.893737097482832*^9, 3.8937401960314093`*^9, 3.8937402435823097`*^9, 
   3.893741230806319*^9, 3.893741660512865*^9, 3.893741917915492*^9, 
   3.8937489557160378`*^9, 3.893749343357082*^9, 3.893752014876699*^9, 
   3.893754235481009*^9, 3.893754938976548*^9, 3.893755309934822*^9, 
   3.893755504280864*^9, 3.893755717646771*^9, 3.8937570842996483`*^9, 
   3.893821482571381*^9, 3.894617555238456*^9, 3.894617972082103*^9, 
   3.894618447138258*^9, 3.8946186543980217`*^9, 3.894618931124947*^9},
 CellLabel->
  "Out[437]//MatrixForm=",ExpressionUUID->"d7a2bbd9-8376-4e18-a5bb-\
f686eba72323"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Periods in LMHS basis", "Subsubsection",
 CellChangeTimes->{{3.89342098538559*^9, 3.893420991252137*^9}, {
  3.8938232269447517`*^9, 
  3.893823230639161*^9}},ExpressionUUID->"e67c992f-2e58-4ded-81f1-\
0dbf7f84e5bb"],

Cell["\<\
Let us first read off the components of the period vectors along the various \
LMHS components:\
\>", "Text",
 CellChangeTimes->{{3.893420992324572*^9, 3.8934209924590473`*^9}, {
  3.893421096455905*^9, 3.893421146377741*^9}, {3.893421704846759*^9, 
  3.8934217057278748`*^9}, {3.893421770364243*^9, 
  3.893421784940412*^9}},ExpressionUUID->"3cde4f64-af3e-4fad-8ecf-\
37615f438059"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piCHodgecomponents", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "Tlmhs", "]"}], ".", "piCMW"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCHodgecomponentsnorm", "=", 
   RowBox[{
    RowBox[{"piCHodgecomponents", "/", 
     RowBox[{"piCHodgecomponents", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"piCHodgecomponentsnorm", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893426925279428*^9, 3.8934269619532633`*^9}, {
  3.8934946721694803`*^9, 3.893494709446919*^9}, {3.893559675684374*^9, 
  3.893559685159059*^9}, {3.8938214900522423`*^9, 3.893821499892399*^9}, {
  3.8938215309411163`*^9, 3.8938215417596817`*^9}, {3.894617560658032*^9, 
  3.894617560741563*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"3185b8b2-17f7-4896-93cd-108c0bf9db8c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"64", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "6"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["5", "6"], ",", "1", ",", 
              FractionBox["7", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["5", "6"], ",", 
              FractionBox["5", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"]}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "6"], ",", 
                FractionBox["1", "6"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["5", "6"], ",", 
              FractionBox["5", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"512", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["7", "6"], ",", 
              FractionBox["7", "6"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], 
         RowBox[{"9", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "18"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["5", "6"], ",", 
              FractionBox["5", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934269264891977`*^9, 3.893426962351801*^9}, 
   3.893427197040029*^9, 3.893427250339301*^9, 3.893429667984747*^9, 
   3.893485021165105*^9, 3.893494646175959*^9, {3.893494694608117*^9, 
   3.893494709906962*^9}, 3.893498632785756*^9, 3.893499196883194*^9, 
   3.893499655219853*^9, 3.893501635426235*^9, 3.893501737399912*^9, 
   3.89350223810404*^9, 3.893503273667309*^9, 3.8935033372303953`*^9, 
   3.893559685520018*^9, 3.8937308716424417`*^9, 3.893736077541896*^9, 
   3.893737099282737*^9, 3.893740197907955*^9, 3.893740246173767*^9, 
   3.8937412323996973`*^9, 3.8937416621050587`*^9, 3.893741927253055*^9, 
   3.8937489578770237`*^9, 3.893749345312462*^9, 3.893752016690547*^9, 
   3.8937542404807587`*^9, 3.8937549421152887`*^9, 3.893755311967764*^9, 
   3.893755505685459*^9, 3.8937557196918697`*^9, 3.893757085676388*^9, {
   3.893821486374802*^9, 3.893821501591546*^9}, 3.893821547750716*^9, 
   3.894617562571742*^9, 3.894617972113908*^9, 3.894618452179556*^9, 
   3.89461865627442*^9, 3.894618931157596*^9},
 CellLabel->
  "Out[440]//MatrixForm=",ExpressionUUID->"828226e9-f83f-4cba-b7b2-\
ae317ca7e7de"]
}, Open  ]],

Cell["Expand these components up to a given order:", "Text",
 CellChangeTimes->{{3.894618127797956*^9, 
  3.89461813742389*^9}},ExpressionUUID->"348f75ce-3687-4210-9df4-\
9e7c5699a6ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "5"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"all", " ", "components", " ", "in", " ", "Hodge", " ", "basis"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piCHodgecomponentsexp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"piCHodgecomponents", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{
          SuperscriptBox["x", "ord"], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "ord", " ", "\[Pi]", " ", 
            RowBox[{"\[Lambda]2", "/", "k"}]}], "]"}]}]}], "}"}]}], "//", 
      "PowerExpand"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "normalized", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCHodgecomponentsnormexp", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"piCHodgecomponentsexp", "/", 
         RowBox[{"piCHodgecomponentsexp", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}], ",", "x", 
     ",", "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piCHodgecomponentsnormexp", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893823250950944*^9, 3.89382329954574*^9}, {
  3.894617590264308*^9, 3.894617600378791*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"99dee504-b2c7-4277-accc-a731004f98b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["\[Pi]", "5"], " ", "x"}], 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "9"]}]]}], "-", 
        FractionBox[
         RowBox[{"20224", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["x", "7"]}], 
         RowBox[{"42525", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "-", 
        FractionBox[
         RowBox[{"866687104", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["x", "13"]}], 
         RowBox[{"58052548125", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "-", 
        FractionBox[
         RowBox[{"1286136935035904", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["x", "19"]}], 
         RowBox[{"49654019004046875", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "-", 
        FractionBox[
         RowBox[{"3077288631382733656832", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["x", "25"]}], 
         RowBox[{"338740305653727566015625", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "9"]}]]}], "+", 
        FractionBox[
         RowBox[{"512", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"553", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"99225", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "+", 
        FractionBox[
         RowBox[{"256", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"38700113", "+", 
            RowBox[{"176045818", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"83853680625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "+", 
        FractionBox[
         RowBox[{"1024", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"12240291919493", "+", 
            RowBox[{"47727737823598", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"314475453692296875", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]], "+", 
        FractionBox[
         RowBox[{"128", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["x", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"13260175759509439633", "+", 
            RowBox[{"48082634865355213388", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"112913435217909188671875", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "9"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"26749197", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["1", "2"]}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", "8"]}], 
         RowBox[{"2450", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox["2", "3"]}], "]"}], "18"]}]], "+", 
        FractionBox[
         RowBox[{"1024", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "18"]}]], "+", 
        FractionBox[
         RowBox[{"296026266140672", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", "14"]}], 
         RowBox[{"776568936268125", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "18"]}]], "+", 
        FractionBox[
         RowBox[{"8034575091094106669056", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", "20"]}], 
         RowBox[{"70312623264699581390625", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "18"]}]], "+", 
        FractionBox[
         RowBox[{"691562402758217003881314910208", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          SuperscriptBox["x", "26"]}], 
         RowBox[{"16925623784947549096463710546875", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "18"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893823262985009*^9, 3.8938233000523357`*^9}, {
   3.894617587575706*^9, 3.8946176025454683`*^9}, 3.8946179803438387`*^9, 
   3.894618139288834*^9, 3.894618459536735*^9, 3.894618659465045*^9, 
   3.894618933309862*^9},
 CellLabel->
  "Out[444]//MatrixForm=",ExpressionUUID->"ca090738-3eef-4de8-8003-\
4b9ff85d43f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coordinate change", "Subsubsection",
 CellChangeTimes->{{3.893823255549769*^9, 
  3.893823258388829*^9}},ExpressionUUID->"42a223a7-3cef-442c-906a-\
7c759716e64f"],

Cell["\<\
The Hodge-theoretic coordinate corresponds to the ratio of two derivatives of \
the periods in the LMHS basis:\
\>", "Text",
 CellChangeTimes->{{3.8934218152689123`*^9, 3.8934218611613503`*^9}, {
  3.8935598932108727`*^9, 3.8935599205183887`*^9}, {3.8938226610499077`*^9, 
  3.893822664159506*^9}},ExpressionUUID->"92415f9f-5d33-4f03-96dc-\
e640613a8fd0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"norm", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"piCHodgecomponentsnorm", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"piCHodgecomponentsnorm", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}], "/", "norm"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893421862201294*^9, 3.893421870677361*^9}, {
  3.893421952305841*^9, 3.8934219774705763`*^9}, {3.893422017994033*^9, 
  3.893422025975026*^9}, {3.89342207634814*^9, 3.8934220999133*^9}, {
  3.893426972793254*^9, 3.893426975475087*^9}, {3.893559693095882*^9, 
  3.893559695625103*^9}, {3.893559855895197*^9, 3.8935598571759663`*^9}, {
  3.893559922235606*^9, 3.8935599749076347`*^9}, {3.893560805039055*^9, 
  3.893560807642098*^9}, {3.8937419491581287`*^9, 3.8937419568082647`*^9}, {
  3.8938215369375277`*^9, 3.893821544766955*^9}, {3.8938226148307657`*^9, 
  3.893822617258294*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"7a303ecb-722b-4f22-aae2-172986d69385"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"56", " ", "x", " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "6"], ",", "1", ",", 
           FractionBox["7", "6"]}], "}"}], ",", 
         FractionBox["x", "432"]}], "]"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["4", "3"], ",", 
           FractionBox["4", "3"], ",", 
           FractionBox["4", "3"], ",", 
           FractionBox["4", "3"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "3"], ",", 
           FractionBox["11", "6"], ",", 
           FractionBox["11", "6"]}], "}"}], ",", 
         FractionBox["x", "432"]}], "]"}]}], "-", 
      RowBox[{"135", " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", 
           FractionBox["5", "6"], ",", 
           FractionBox["5", "6"]}], "}"}], ",", 
         FractionBox["x", "432"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1120", " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["5", "6"], ",", "1", ",", 
              FractionBox["7", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["11", "6"], ",", "2", ",", 
              FractionBox["13", "6"]}], "}"}], ",", 
            FractionBox["x", "432"]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"85050", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "6"}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", "3"], "]"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "3"], ",", 
         FractionBox["1", "3"], ",", 
         FractionBox["1", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         FractionBox["5", "6"], ",", 
         FractionBox["5", "6"]}], "}"}], ",", 
       FractionBox["x", "432"]}], "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8934219689682493`*^9, 3.893422026542224*^9}, 
   3.893422100218919*^9, 3.893422570279071*^9, 3.8934226819318657`*^9, 
   3.893425654683941*^9, {3.8934269646175747`*^9, 3.893426976161182*^9}, 
   3.893427200267103*^9, 3.893427252156509*^9, 3.893429670593257*^9, 
   3.893485023793243*^9, 3.8934946656257687`*^9, 3.893494717519828*^9, 
   3.893498634989086*^9, 3.893499198548081*^9, 3.893499657730657*^9, 
   3.893501635448063*^9, 3.8935017374212837`*^9, 3.893502238126626*^9, 
   3.893503273692245*^9, 3.8935033372775497`*^9, {3.893559690684381*^9, 
   3.893559696031987*^9}, {3.893559932214965*^9, 3.8935599751754713`*^9}, 
   3.893730873521761*^9, 3.893736079115036*^9, 3.8937371018925056`*^9, 
   3.8937401999654837`*^9, 3.893740248220545*^9, 3.893741233908927*^9, {
   3.893741663953175*^9, 3.8937416654167833`*^9}, {3.893741931724015*^9, 
   3.893741957072462*^9}, 3.8937489599139214`*^9, 3.893749347126749*^9, 
   3.8937520183964653`*^9, 3.8937542422407017`*^9, 3.893754944029745*^9, 
   3.8937553139762897`*^9, 3.893755508304205*^9, 3.8937557217227*^9, 
   3.89375708716488*^9, 3.893821507627799*^9, 3.893821549399272*^9, 
   3.893822621766931*^9, 3.894617605574604*^9, 3.894617985217401*^9, 
   3.894618141500931*^9, 3.8946184713030157`*^9, 3.894618663191826*^9, 
   3.894618935463853*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"58a67305-3a84-4464-96cd-b23439f0aa95"]
}, Open  ]],

Cell["Expand this ratio up to a given order:", "Text",
 CellChangeTimes->{{3.893426879760353*^9, 3.893426884499304*^9}, {
  3.893822669175832*^9, 
  3.8938226748432417`*^9}},ExpressionUUID->"5175da8c-a1f0-4537-8c06-\
a2665dccf0f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"read", " ", "out", " ", "coordinate"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coord", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"piCHodgecomponentsnormexp", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}], "/", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"piCHodgecomponentsnormexp", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}], ",", "x", 
      ",", "FullSimplify"}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.893421130141666*^9, 3.8934212078173447`*^9}, {
   3.8934216903556223`*^9, 3.893421786672308*^9}, {3.893421886476061*^9, 
   3.89342188786278*^9}, {3.893421932494944*^9, 3.893421947544551*^9}, {
   3.8934219848123007`*^9, 3.893422011214387*^9}, {3.8934220820498238`*^9, 
   3.8934220937846613`*^9}, {3.893422568150625*^9, 3.89342256825926*^9}, {
   3.8934226799910994`*^9, 3.8934226800541763`*^9}, {3.893423915568536*^9, 
   3.8934239155909758`*^9}, {3.8934256517559853`*^9, 
   3.8934256519805593`*^9}, {3.893426864781253*^9, 3.893426867445178*^9}, {
   3.893427005912169*^9, 3.893427227989203*^9}, {3.893427289984715*^9, 
   3.8934273826437263`*^9}, {3.893429683124782*^9, 3.893429685128084*^9}, {
   3.893485041345042*^9, 3.893485043324155*^9}, {3.893485138290676*^9, 
   3.893485141737677*^9}, {3.893485281911907*^9, 3.8934852914104433`*^9}, {
   3.893494784842149*^9, 3.893494784883497*^9}, {3.893560010629974*^9, 
   3.893560047312901*^9}, {3.893560813877376*^9, 3.893560816253709*^9}, {
   3.893730885662868*^9, 3.893730894395157*^9}, {3.893731171684455*^9, 
   3.893731171961141*^9}, 3.8937312128674927`*^9, {3.8937314465696*^9, 
   3.893731447849037*^9}, {3.893731607159999*^9, 3.8937316145052347`*^9}, {
   3.893736086054125*^9, 3.893736212988133*^9}, {3.893737161411528*^9, 
   3.8937372139956007`*^9}, {3.893737249100339*^9, 3.893737297612876*^9}, {
   3.893737385096842*^9, 3.893737474423777*^9}, {3.893737554476315*^9, 
   3.8937375547701273`*^9}, 3.89373766848577*^9, {3.893740286612224*^9, 
   3.893740316993519*^9}, {3.893740604982155*^9, 3.893740605398628*^9}, {
   3.8937441865786457`*^9, 3.8937442195524483`*^9}, {3.893744279417961*^9, 
   3.8937443030422993`*^9}, 3.8937500869955463`*^9, {3.893752068937763*^9, 
   3.893752072735937*^9}, {3.893755086476219*^9, 3.893755130135084*^9}, {
   3.893755333364358*^9, 3.893755367249209*^9}, {3.893757067106689*^9, 
   3.893757077091877*^9}, {3.893821516281877*^9, 3.893821516790372*^9}, {
   3.893821555790963*^9, 3.89382160415338*^9}, {3.8938229074111843`*^9, 
   3.893822916876625*^9}, {3.8946176073441772`*^9, 3.8946176080977173`*^9}, {
   3.894617883562661*^9, 3.8946179073775454`*^9}, {3.894618146380971*^9, 
   3.894618149068466*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"b6842956-0bd9-4114-9313-243c6a7b362a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"28", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "6"]}], 
   RowBox[{"225", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"536158", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "12"]}], 
   RowBox[{"18376875", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"7202428384", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "18"]}], 
   RowBox[{"716973778125", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"125591916709417267", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "24"]}], 
   RowBox[{"30977622830702109375", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"80761294020421600792436", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "30"]}], 
   RowBox[{"25405522924029567451171875", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.893485296969685*^9, 3.893494737637494*^9, 3.8934948067127523`*^9, 
   3.893498684559533*^9, 3.893499201095872*^9, 3.893499700234226*^9, 
   3.893501653137878*^9, 3.8935017386084213`*^9, 3.893502310563559*^9, 
   3.893503274863739*^9, 3.89350335527649*^9, {3.893560038118441*^9, 
   3.893560047959528*^9}, 3.893560817689715*^9, {3.8937308814097137`*^9, 
   3.893730896330834*^9}, 3.893731177205042*^9, 3.893731219773962*^9, {
   3.893731603688612*^9, 3.893731615490066*^9}, {3.893736082441028*^9, 
   3.8937361043327723`*^9}, {3.893736134878154*^9, 3.8937362134800377`*^9}, 
   3.8937367949628067`*^9, 3.893737103633348*^9, {3.893737202277463*^9, 
   3.8937372145584497`*^9}, 3.893737249971073*^9, {3.8937372841682863`*^9, 
   3.893737298450563*^9}, {3.893737394035933*^9, 3.8937374756820307`*^9}, 
   3.893737555299855*^9, 3.893737669542158*^9, 3.893740203172716*^9, 
   3.89374024954211*^9, {3.893740289589305*^9, 3.893740297057458*^9}, 
   3.893740429255756*^9, 3.89374060651513*^9, 3.89374123629945*^9, 
   3.8937416675867233`*^9, 3.893741967656034*^9, {3.8937441976978817`*^9, 
   3.8937442021785927`*^9}, 3.893744238363151*^9, {3.893744283989046*^9, 
   3.8937443043186073`*^9}, 3.893748976799946*^9, 3.893749355079885*^9, 
   3.8937500886908913`*^9, 3.89375207390893*^9, 3.8937542467176113`*^9, 
   3.89375494635289*^9, {3.893755101716276*^9, 3.8937551331222754`*^9}, {
   3.893755317565873*^9, 3.89375536791123*^9}, 3.89375551162333*^9, 
   3.893755723703661*^9, 3.89375709037084*^9, 3.893821527037314*^9, {
   3.893821595534945*^9, 3.8938216046787987`*^9}, 3.893822720767336*^9, {
   3.893822912392836*^9, 3.893822917830216*^9}, 3.8946176093090897`*^9, {
   3.894617887458551*^9, 3.894617908818726*^9}, 3.894617987779311*^9, 
   3.894618149814234*^9, 3.8946184722005377`*^9, 3.8946186656980953`*^9, 
   3.894618935632987*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"9cfa56b6-a4e1-4ca7-a595-fdf441963915"]
}, Open  ]],

Cell["Determine function for coordinate change:", "Text",
 CellChangeTimes->{{3.8938226946846952`*^9, 
  3.893822700774325*^9}},ExpressionUUID->"929087de-dfd2-40d9-a413-\
556fd692a846"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nfunc", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"coord", "+", 
       FractionBox[
        RowBox[{"  ", 
         RowBox[{"k", " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]]}], "//", 
      "PowerExpand"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"xredef", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"nfunc", "/", "k"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", " ", 
       RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893822702891925*^9, 3.893822703067978*^9}, {
   3.893822753696746*^9, 3.8938227545085917`*^9}, {3.8946185600276423`*^9, 
   3.8946185846295853`*^9}, {3.894618683641274*^9, 3.894618687248721*^9}, 
   3.894618816047924*^9, {3.894618858484693*^9, 3.894618858729579*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"cd015409-8ce6-426c-a069-800ad55f29c8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"28", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "6"]}], 
   RowBox[{"225", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"536158", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "12"]}], 
   RowBox[{"18376875", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"7202428384", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "18"]}], 
   RowBox[{"716973778125", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"125591916709417267", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "24"]}], 
   RowBox[{"30977622830702109375", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"80761294020421600792436", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "30"]}], 
   RowBox[{"25405522924029567451171875", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{
  3.893755519646343*^9, 3.893755725448003*^9, {3.893822719087756*^9, 
   3.89382272337578*^9}, 3.893822754875887*^9, 3.893822919985952*^9, 
   3.894617613377509*^9, {3.89461788997598*^9, 3.8946179164388857`*^9}, 
   3.8946179897894487`*^9, 3.894618153815568*^9, 3.894618472225586*^9, {
   3.894618673999503*^9, 3.894618687833044*^9}, 3.894618859201808*^9, 
   3.8946189356402473`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"0f718bc3-37e7-4fb0-b391-f89c5bcf940e"],

Cell[BoxData[
 RowBox[{"x", "+", 
  FractionBox[
   RowBox[{"28", " ", 
    SuperscriptBox["x", "7"]}], "675"], "+", 
  FractionBox[
   RowBox[{"38906", " ", 
    SuperscriptBox["x", "13"]}], "3675375"], "+", 
  FractionBox[
   RowBox[{"121436017112", " ", 
    SuperscriptBox["x", "19"]}], "32263820015625"], "+", 
  FractionBox[
   RowBox[{"2155264994503582931", " ", 
    SuperscriptBox["x", "25"]}], "1393993027381594921875"]}]], "Output",
 CellChangeTimes->{
  3.893755519646343*^9, 3.893755725448003*^9, {3.893822719087756*^9, 
   3.89382272337578*^9}, 3.893822754875887*^9, 3.893822919985952*^9, 
   3.894617613377509*^9, {3.89461788997598*^9, 3.8946179164388857`*^9}, 
   3.8946179897894487`*^9, 3.894618153815568*^9, 3.894618472225586*^9, {
   3.894618673999503*^9, 3.894618687833044*^9}, 3.894618859201808*^9, 
   3.894618935644356*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"df933699-cffa-4d27-98c3-da13558718d7"]
}, Open  ]],

Cell["Invert this series:", "Text",
 CellChangeTimes->{{3.893822780820033*^9, 
  3.893822785434462*^9}},ExpressionUUID->"509fdcfa-eea6-4844-b830-\
ff703a6ebbf9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"qi", ",", "order"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xansatz", "=", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"ord", 
           RowBox[{"(", " ", 
            RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", " ", "order"}], "}"}]}], "]"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"q", "-", "xredef"}], "/.", "xansatz"}], "//", 
       "PowerExpand"}], ",", "q"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", 
      RowBox[{
       RowBox[{"ord", "  ", "order"}], "-", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xsol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eqs", "==", "0"}], ",", "coefs"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.89382277428062*^9, 3.893822778658469*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"1052b318-b066-4869-abe6-67ac9bea8b5a"],

Cell["Put together coordinate transformation", "Text",
 CellChangeTimes->{{3.893422988990039*^9, 3.893422995298657*^9}, {
  3.893423090587159*^9, 3.8934230941567917`*^9}, {3.893822797088471*^9, 
  3.893822797300137*^9}},ExpressionUUID->"18e642c0-681f-4c11-be92-\
544c0f0b0f00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xrep", "=", 
  RowBox[{
   RowBox[{"x", "/.", "xansatz"}], "/.", "xsol"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xrep", "/", 
    RowBox[{"qi", "[", "1", "]"}]}], "/.", "xsol"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.893422997260696*^9, 3.893423103666194*^9}, {
   3.893423160495386*^9, 3.8934231615468082`*^9}, 3.893427906650158*^9, 
   3.89349477631833*^9, {3.893494893382708*^9, 3.893494909456943*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"3108c4ac-c664-40da-b7d0-28c5c3e6e83e"],

Cell[BoxData[
 RowBox[{"q", "-", 
  FractionBox[
   RowBox[{"28", " ", 
    SuperscriptBox["q", "7"]}], "675"], "+", 
  FractionBox[
   RowBox[{"80458", " ", 
    SuperscriptBox["q", "13"]}], "55130625"], "+", 
  FractionBox[
   RowBox[{"64027928", " ", 
    SuperscriptBox["q", "19"]}], "2933074546875"], "+", 
  FractionBox[
   RowBox[{"38956629719039", " ", 
    SuperscriptBox["q", "25"]}], "25345327770574453125"]}]], "Output",
 CellChangeTimes->{
  3.8934230463946466`*^9, {3.893423079307979*^9, 3.893423103948614*^9}, 
   3.893423161805751*^9, 3.893425670512833*^9, 3.8934273885108013`*^9, 
   3.893427906913653*^9, 3.8934296937501383`*^9, 3.893494776664645*^9, 
   3.893494806930912*^9, {3.8934948710542192`*^9, 3.8934949099011383`*^9}, 
   3.8934987101667433`*^9, 3.893499205003469*^9, 3.893499721629588*^9, 
   3.893501653308496*^9, 3.893501738759213*^9, 3.893502310742249*^9, 
   3.89350327502625*^9, 3.893503355447044*^9, 3.893560860636342*^9, 
   3.893561012616231*^9, 3.8937377085993433`*^9, 3.893740434281081*^9, {
   3.893740568235257*^9, 3.893740609570451*^9}, {3.89374104829436*^9, 
   3.893741094056798*^9}, 3.893741374411386*^9, 3.893741689789721*^9, 
   3.8937420296735353`*^9, {3.8937443402440434`*^9, 3.893744391176786*^9}, {
   3.8937490110550613`*^9, 3.893749064392439*^9}, 3.8937491563273697`*^9, 
   3.893750041995414*^9, 3.8937501809258842`*^9, 3.893752106996278*^9, {
   3.893754326518771*^9, 3.893754342749576*^9}, {3.893754402934333*^9, 
   3.8937544638077583`*^9}, 3.893754536620451*^9, 3.893755424167603*^9, 
   3.893755745293747*^9, 3.893822798560083*^9, 3.8938229235476303`*^9, 
   3.894617617186944*^9, {3.89461789443077*^9, 3.8946179204035683`*^9}, 
   3.894617998453586*^9, 3.89461815745625*^9, 3.8946184777950706`*^9, 
   3.894618690863964*^9, 3.894618863855304*^9, 3.894618935888259*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"db086309-c59e-4ac6-9948-fff66f624683"],

Cell[BoxData[
 RowBox[{"q", "-", 
  FractionBox[
   RowBox[{"28", " ", 
    SuperscriptBox["q", "7"]}], "675"], "+", 
  FractionBox[
   RowBox[{"80458", " ", 
    SuperscriptBox["q", "13"]}], "55130625"], "+", 
  FractionBox[
   RowBox[{"64027928", " ", 
    SuperscriptBox["q", "19"]}], "2933074546875"], "+", 
  FractionBox[
   RowBox[{"38956629719039", " ", 
    SuperscriptBox["q", "25"]}], "25345327770574453125"]}]], "Output",
 CellChangeTimes->{
  3.8934230463946466`*^9, {3.893423079307979*^9, 3.893423103948614*^9}, 
   3.893423161805751*^9, 3.893425670512833*^9, 3.8934273885108013`*^9, 
   3.893427906913653*^9, 3.8934296937501383`*^9, 3.893494776664645*^9, 
   3.893494806930912*^9, {3.8934948710542192`*^9, 3.8934949099011383`*^9}, 
   3.8934987101667433`*^9, 3.893499205003469*^9, 3.893499721629588*^9, 
   3.893501653308496*^9, 3.893501738759213*^9, 3.893502310742249*^9, 
   3.89350327502625*^9, 3.893503355447044*^9, 3.893560860636342*^9, 
   3.893561012616231*^9, 3.8937377085993433`*^9, 3.893740434281081*^9, {
   3.893740568235257*^9, 3.893740609570451*^9}, {3.89374104829436*^9, 
   3.893741094056798*^9}, 3.893741374411386*^9, 3.893741689789721*^9, 
   3.8937420296735353`*^9, {3.8937443402440434`*^9, 3.893744391176786*^9}, {
   3.8937490110550613`*^9, 3.893749064392439*^9}, 3.8937491563273697`*^9, 
   3.893750041995414*^9, 3.8937501809258842`*^9, 3.893752106996278*^9, {
   3.893754326518771*^9, 3.893754342749576*^9}, {3.893754402934333*^9, 
   3.8937544638077583`*^9}, 3.893754536620451*^9, 3.893755424167603*^9, 
   3.893755745293747*^9, 3.893822798560083*^9, 3.8938229235476303`*^9, 
   3.894617617186944*^9, {3.89461789443077*^9, 3.8946179204035683`*^9}, 
   3.894617998453586*^9, 3.89461815745625*^9, 3.8946184777950706`*^9, 
   3.894618690863964*^9, 3.894618863855304*^9, 3.894618935891519*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"7e78e442-58c2-46c4-b5da-5b73253d0d03"]
}, Open  ]],

Cell["Recall the overall rescaling on the covering coordinate:", "Text",
 CellChangeTimes->{{3.89382282834638*^9, 3.8938228326708927`*^9}, {
  3.893822884476212*^9, 
  3.8938228881955843`*^9}},ExpressionUUID->"a48a8f08-48a2-4799-8d14-\
f035a36c3604"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exp", "[", 
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Pi]", "  ", 
   RowBox[{"\[Lambda]2", "/", "k"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893822844142308*^9, 3.893822862677853*^9}, {
  3.894617873340547*^9, 3.894617873554064*^9}, {3.894618202894929*^9, 
  3.894618226247323*^9}, {3.8946182749106092`*^9, 3.8946182754816713`*^9}, {
  3.8946184862382193`*^9, 3.8946184865545483`*^9}, {3.894618695246255*^9, 
  3.894618702123324*^9}, {3.894618740751503*^9, 3.894618740980145*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"83f77e00-11d3-4f13-8f22-4d0a3929ee01"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["2", 
   RowBox[{"1", "/", "3"}]]}]], "Output",
 CellChangeTimes->{{3.8938228451500187`*^9, 3.89382285937302*^9}, 
   3.893822925443513*^9, 3.8946176204708548`*^9, {3.8946178740313597`*^9, 
   3.894617923017889*^9}, 3.8946181588646717`*^9, {3.894618203495517*^9, 
   3.894618226494584*^9}, 3.894618275824374*^9, {3.894618481937921*^9, 
   3.894618486943651*^9}, {3.894618695698091*^9, 3.894618703365848*^9}, 
   3.894618741252762*^9, 3.8946188747889023`*^9, 3.894618935904931*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"65d8575d-6479-44ad-9338-313c5d6e989d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instanton map function", "Subsubsection",
 CellChangeTimes->{{3.8938233566132174`*^9, 
  3.893823360611545*^9}},ExpressionUUID->"47576047-2036-4ba4-a529-\
a5350527d1f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"piCHodgecomponentsnormexp", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", "xansatz"}], "/.", "xsol"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", 
        RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anorm", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"A", ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"A", "/", "Anorm"}], ",", "q", ",", "FullSimplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.893823361719645*^9, 3.893823361897819*^9}, {
  3.893824312715558*^9, 3.8938243996023293`*^9}, {3.8938244350424347`*^9, 
  3.893824446963711*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"962fe565-7c3c-4e10-89b3-e295ce0086c3"],

Cell[BoxData[
 RowBox[{"q", "-", 
  FractionBox[
   RowBox[{"272", " ", 
    SuperscriptBox["q", "7"]}], "14175"], "-", 
  FractionBox[
   RowBox[{"5256154", " ", 
    SuperscriptBox["q", "13"]}], "6450283125"], "+", 
  FractionBox[
   RowBox[{"82545304736", " ", 
    SuperscriptBox["q", "19"]}], "16551339668015625"], "+", 
  FractionBox[
   RowBox[{"249189255123377", " ", 
    SuperscriptBox["q", "25"]}], "53135734220192559375"]}]], "Output",
 CellChangeTimes->{{3.893824322889868*^9, 3.8938243999380493`*^9}, 
   3.893824447412887*^9, 3.894618529976746*^9, 3.894618935924131*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"7235dffe-f9ee-49d1-bc49-03f3c9361853"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1291, 831},
WindowMargins->{{Automatic, 69}, {Automatic, 48}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"87c368c4-ee6a-4b2e-8d0b-5e75e82a0a2c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 225, 4, 67, "Section",ExpressionUUID->"5e9726b7-d988-4d1d-97b8-5117a9a3e806"],
Cell[808, 28, 629, 11, 58, "Text",ExpressionUUID->"3884feda-1100-4d8b-b045-1d1c29d36056"],
Cell[CellGroupData[{
Cell[1462, 43, 189, 3, 45, "Subsubsection",ExpressionUUID->"f5c61953-6ebe-44aa-af0c-52197f3372dd"],
Cell[1654, 48, 377, 8, 35, "Text",ExpressionUUID->"ecff6157-ac48-4064-bbb4-4cc291fc0e88"],
Cell[2034, 58, 1502, 30, 114, "Input",ExpressionUUID->"f015ad3f-7049-44e1-b57f-6560fb98ac47"],
Cell[3539, 90, 803, 20, 113, "Input",ExpressionUUID->"2fc9fb82-1bf4-42c5-96c2-ffba988b1609"],
Cell[4345, 112, 776, 20, 114, "Input",ExpressionUUID->"fa5dda2d-8ab7-4f3a-b375-a7c6083824c5"],
Cell[5124, 134, 188, 3, 35, "Text",ExpressionUUID->"a9db20b1-5f4f-40b5-bd6b-5ca45e404bfa"],
Cell[CellGroupData[{
Cell[5337, 141, 2016, 56, 116, "Input",ExpressionUUID->"7d6e9f5f-3f74-4910-a22a-9988eb8e35f3"],
Cell[7356, 199, 1827, 27, 34, "Output",ExpressionUUID->"64c17ef2-7ca6-4210-ba61-c1ba46010007"],
Cell[9186, 228, 1844, 28, 34, "Output",ExpressionUUID->"d52ccf4b-6228-4236-8f22-2226fbd81acc"],
Cell[11033, 258, 1824, 27, 34, "Output",ExpressionUUID->"dc027e19-b208-4a36-98b6-72b91cc4aeab"]
}, Open  ]],
Cell[12872, 288, 194, 3, 35, "Text",ExpressionUUID->"95f4ea64-359a-4f49-83ba-cc1559d2f6de"],
Cell[13069, 293, 1027, 28, 50, "Input",ExpressionUUID->"ead3f66b-c488-4611-8920-4c468b6e7341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14133, 326, 260, 5, 45, "Subsubsection",ExpressionUUID->"d3de20ef-a1a1-45ed-8165-198ffb14fadc"],
Cell[14396, 333, 191, 3, 35, "Text",ExpressionUUID->"5ecb4502-ec36-47b6-b182-af9dba4f127c"],
Cell[14590, 338, 3507, 97, 166, "Input",ExpressionUUID->"e8283c83-3983-4057-8682-34f6a02e0a12"],
Cell[18100, 437, 228, 4, 35, "Text",ExpressionUUID->"16dd2db6-e682-48fc-bb4f-6213251be820"],
Cell[18331, 443, 1170, 32, 33, "Input",ExpressionUUID->"59d1ce97-809a-4fb6-9c74-d67ba8c29ee8"],
Cell[19504, 477, 230, 4, 35, "Text",ExpressionUUID->"e3c3e748-dbc1-402c-8ef8-ecb362f65cbf"],
Cell[19737, 483, 6930, 202, 354, "Input",ExpressionUUID->"a678658d-43ff-451c-8c18-99d94a0ac625"],
Cell[26670, 687, 160, 3, 35, "Text",ExpressionUUID->"7c490b97-a21e-4e56-b6ef-27fde30f927e"],
Cell[CellGroupData[{
Cell[26855, 694, 2589, 77, 180, "Input",ExpressionUUID->"dbba4cbd-0c31-4488-a88c-df9cba0d4a02"],
Cell[29447, 773, 4721, 135, 209, "Output",ExpressionUUID->"98557d7b-4b3a-44dc-bdd8-54d8312fd84f"]
}, Open  ]],
Cell[34183, 911, 177, 3, 30, "Input",ExpressionUUID->"8e216ca9-dd6f-4df3-a400-023120150bd4"],
Cell[34363, 916, 191, 3, 35, "Text",ExpressionUUID->"8165813c-ff6a-41e3-86d0-fa5ff385043e"],
Cell[CellGroupData[{
Cell[34579, 923, 2614, 68, 73, "Input",ExpressionUUID->"68642ae7-4738-44e0-87ca-c4c6d8238e90"],
Cell[37196, 993, 4332, 118, 105, "Output",ExpressionUUID->"6a3333c9-45bf-4025-93b8-1b5061b6b770"]
}, Open  ]],
Cell[41543, 1114, 174, 3, 35, "Text",ExpressionUUID->"a2d6fd0d-7cef-4f75-82dc-9d68a9934f6a"],
Cell[CellGroupData[{
Cell[41742, 1121, 1940, 56, 116, "Input",ExpressionUUID->"637a8108-5a96-45ce-9743-2ab7870707f0"],
Cell[43685, 1179, 2769, 61, 58, "Output",ExpressionUUID->"d21bb6f7-43bc-4d75-9474-55f8177aae29"]
}, Open  ]],
Cell[46469, 1243, 170, 3, 35, "Text",ExpressionUUID->"d2480b12-5a8b-4d85-a876-2e4d9d19d5fc"],
Cell[CellGroupData[{
Cell[46664, 1250, 3277, 86, 264, "Input",ExpressionUUID->"357a51df-730b-4737-910b-5697ee669d82"],
Cell[49944, 1338, 2517, 45, 54, "Output",ExpressionUUID->"ef1c7155-5384-4293-8b9f-6c6e08b6ee05"],
Cell[52464, 1385, 5218, 127, 144, "Output",ExpressionUUID->"989b0011-f3c1-4f9a-a8be-3c27c6431f90"]
}, Open  ]],
Cell[57697, 1515, 172, 3, 35, "Text",ExpressionUUID->"713bd7d5-8bba-42d9-9f93-56b7d8cfa13d"],
Cell[CellGroupData[{
Cell[57894, 1522, 285, 7, 30, "Input",ExpressionUUID->"7c1fb945-7bc4-4265-938d-2e91266c95bb"],
Cell[58182, 1531, 5114, 153, 211, "Output",ExpressionUUID->"c02d270c-e035-41e2-8ef8-fe80eba0cafd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63333, 1689, 673, 16, 52, "Input",ExpressionUUID->"dada1996-e633-430b-b7d2-f5b0e7e387f0"],
Cell[64009, 1707, 1875, 30, 34, "Output",ExpressionUUID->"3aa2ae48-d521-4ab9-8766-611bc2dd8a12"]
}, Open  ]],
Cell[65899, 1740, 894, 20, 52, "Input",ExpressionUUID->"2ba52569-5038-4406-a78c-6e43cf5ec66b"],
Cell[66796, 1762, 141, 3, 35, "Text",ExpressionUUID->"dd3177d2-dd61-4775-9acc-0913eb2188b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66986, 1771, 338, 5, 67, "Section",ExpressionUUID->"ade7d32b-c4c9-4c61-b048-7bdf40583948"],
Cell[67327, 1778, 437, 9, 58, "Text",ExpressionUUID->"3190b1a6-c1ca-424f-afa4-1f3be0d93bac"],
Cell[67767, 1789, 418, 8, 35, "Text",ExpressionUUID->"d382ee89-a590-41d5-b7f4-b4bf948c93eb"],
Cell[CellGroupData[{
Cell[68210, 1801, 233, 4, 54, "Subsection",ExpressionUUID->"e59f78a7-b068-4009-8808-bd38ffc822f0"],
Cell[68446, 1807, 195, 3, 35, "Text",ExpressionUUID->"91f5103a-f143-414d-84f6-98ce5790f94a"],
Cell[CellGroupData[{
Cell[68666, 1814, 249, 4, 45, "Subsubsection",ExpressionUUID->"c2b72486-0790-4184-9e39-b1b1119358bd"],
Cell[68918, 1820, 218, 4, 35, "Text",ExpressionUUID->"47a77a01-5ead-4d77-bd00-9d96de28cac3"],
Cell[69139, 1826, 1155, 25, 30, "Input",ExpressionUUID->"569c67ff-c412-4303-93ef-684d73e60021"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70331, 1856, 204, 3, 45, "Subsubsection",ExpressionUUID->"8976bd49-c7d0-49a3-ba70-a7f3f6b3f2d4"],
Cell[70538, 1861, 170, 3, 35, "Text",ExpressionUUID->"5b14681f-17bc-43e6-a37c-5bfd5e552980"],
Cell[CellGroupData[{
Cell[70733, 1868, 1483, 33, 73, "Input",ExpressionUUID->"02d7889d-776e-46a2-ba0a-22ef7c762189"],
Cell[72219, 1903, 3097, 56, 97, "Output",ExpressionUUID->"07fed334-d581-4576-b2cf-6601b708e8ff"]
}, Open  ]],
Cell[75331, 1962, 216, 4, 35, "Text",ExpressionUUID->"bdf26a01-2fc7-4793-a8a1-bf695cf0e213"],
Cell[CellGroupData[{
Cell[75572, 1970, 917, 23, 136, "Input",ExpressionUUID->"1491d7c4-fb32-4bea-a0a2-982e7c550b4f"],
Cell[76492, 1995, 2210, 37, 34, "Output",ExpressionUUID->"17687ec1-7476-42d3-9e8a-bff0fef5dcfd"],
Cell[78705, 2034, 1869, 27, 34, "Output",ExpressionUUID->"7ac647ce-37a2-4017-aa47-bef2a9693a16"],
Cell[80577, 2063, 2210, 37, 34, "Output",ExpressionUUID->"5218f61b-7cca-473a-83c0-a629e1293ea0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82836, 2106, 177, 3, 45, "Subsubsection",ExpressionUUID->"8a1a5a59-e65f-4f6e-baf5-9f04f0d990de"],
Cell[CellGroupData[{
Cell[83038, 2113, 925, 21, 73, "Input",ExpressionUUID->"39f7a845-2af0-48c5-a1df-6fbbac415162"],
Cell[83966, 2136, 2134, 45, 97, "Output",ExpressionUUID->"35c6bd20-cc6f-48d9-b235-f816a58a93ec"]
}, Open  ]],
Cell[86115, 2184, 366, 9, 30, "Input",ExpressionUUID->"689b3b15-a536-458d-8908-41e251b4b690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86518, 2198, 166, 3, 45, "Subsubsection",ExpressionUUID->"2f55f5c1-2409-4ae3-a664-eeddbdacfc91"],
Cell[86687, 2203, 169, 3, 35, "Text",ExpressionUUID->"724d4307-6771-4b21-98c5-f093c63ee9cd"],
Cell[CellGroupData[{
Cell[86881, 2210, 811, 15, 52, "Input",ExpressionUUID->"f65c9066-2b0a-43ab-81c7-077aa8c5b7ed"],
Cell[87695, 2227, 6539, 167, 221, "Output",ExpressionUUID->"a9835b06-9dd3-42c9-9cb0-e92af376bb74"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94283, 2400, 225, 4, 45, "Subsubsection",ExpressionUUID->"6ad86a35-9faa-41b8-beef-e1ae1f13e6eb"],
Cell[94511, 2406, 238, 6, 35, "Text",ExpressionUUID->"3361da96-5056-4613-b113-1c46dae78b05"],
Cell[94752, 2414, 443, 6, 35, "Text",ExpressionUUID->"34ce64d4-3e19-4a4a-a0f9-f9a3145597de"],
Cell[CellGroupData[{
Cell[95220, 2424, 900, 20, 73, "Input",ExpressionUUID->"d4e07c49-26de-469b-9dc0-ad3cf703d810"],
Cell[96123, 2446, 1284, 20, 34, "Output",ExpressionUUID->"8d50d0fa-17fc-487e-99e3-c79335e9844c"]
}, Open  ]],
Cell[97422, 2469, 262, 6, 35, "Text",ExpressionUUID->"45ad5843-df90-41c6-abaf-59a091fc0a01"],
Cell[97687, 2477, 2490, 69, 262, "Input",ExpressionUUID->"616dcffc-4d3e-4968-8399-023365629cde"],
Cell[100180, 2548, 178, 3, 35, "Text",ExpressionUUID->"9855b09b-c260-4df9-a8e8-c5b994414f15"],
Cell[CellGroupData[{
Cell[100383, 2555, 643, 14, 52, "Input",ExpressionUUID->"9ed65f7b-50d5-468b-97b0-57e252681651"],
Cell[101029, 2571, 1409, 27, 34, "Output",ExpressionUUID->"ca743bec-68ff-4850-b1a5-6941469b5016"],
Cell[102441, 2600, 1044, 15, 34, "Output",ExpressionUUID->"4ea10a38-ad0e-4748-8811-fcf5b12eb966"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103546, 2622, 195, 3, 54, "Subsection",ExpressionUUID->"6b4c1dbc-92a4-4528-88ca-566cce63ba99"],
Cell[103744, 2627, 301, 7, 35, "Text",ExpressionUUID->"083d343c-6df7-4dab-a087-381f29eedfb0"],
Cell[CellGroupData[{
Cell[104070, 2638, 163, 3, 45, "Subsubsection",ExpressionUUID->"518af9cc-3c94-4aaa-94fc-4034685b1300"],
Cell[104236, 2643, 245, 4, 35, "Text",ExpressionUUID->"a131c98b-c79e-4b9b-83f5-c09176941ed5"],
Cell[CellGroupData[{
Cell[104506, 2651, 1552, 40, 96, "Input",ExpressionUUID->"2e897d55-2f57-49be-93a1-1c88a0d74828"],
Cell[106061, 2693, 2678, 67, 159, "Output",ExpressionUUID->"7c14743e-5e90-4cc9-aad9-6c74d7099651"],
Cell[108742, 2762, 1570, 31, 49, "Output",ExpressionUUID->"0fef6010-5653-4cbf-8933-0696102b6212"],
Cell[110315, 2795, 1339, 23, 49, "Output",ExpressionUUID->"b409ebdd-7e99-45da-8831-a3f4797f029a"]
}, Open  ]],
Cell[111669, 2821, 239, 4, 35, "Text",ExpressionUUID->"e9f9bbbe-3fc1-445d-8f4a-8b91089365c3"],
Cell[CellGroupData[{
Cell[111933, 2829, 5375, 137, 619, "Input",ExpressionUUID->"15f34aaa-2db9-4305-88bd-51e83a814371"],
Cell[117311, 2968, 1656, 28, 34, "Output",ExpressionUUID->"dcc6fab2-568d-4fe6-ae66-0b6e8ddb37e2"],
Cell[118970, 2998, 1854, 32, 34, "Output",ExpressionUUID->"09ba9613-9046-48ec-a1d7-18bc4e9ae500"],
Cell[120827, 3032, 2145, 44, 49, "Output",ExpressionUUID->"ba5805e0-4aed-4623-a819-e8e7c3f82575"],
Cell[122975, 3078, 1849, 35, 53, "Output",ExpressionUUID->"fe52124b-b9b6-4657-872b-db749bb0537f"],
Cell[124827, 3115, 1646, 28, 53, "Output",ExpressionUUID->"56b453d7-9486-4d5a-97a7-296a30205708"]
}, Open  ]],
Cell[126488, 3146, 215, 4, 35, "Text",ExpressionUUID->"13bdc999-cc28-4d48-9afd-6e93a9d65240"],
Cell[CellGroupData[{
Cell[126728, 3154, 1470, 39, 136, "Input",ExpressionUUID->"48f79c6a-4c9e-4dcf-b9d7-5d62d5e9134a"],
Cell[128201, 3195, 1051, 17, 34, "Output",ExpressionUUID->"411172f2-937e-482d-9ab4-c0924bce874e"]
}, Open  ]],
Cell[129267, 3215, 166, 3, 35, "Text",ExpressionUUID->"16c67868-0e40-4e50-a7c9-b3579089b8e2"],
Cell[CellGroupData[{
Cell[129458, 3222, 2230, 56, 262, "Input",ExpressionUUID->"0cff58b8-1d75-4147-8d8e-3b0b01e4b9ca"],
Cell[131691, 3280, 1276, 24, 53, "Output",ExpressionUUID->"a330c7c3-0fa4-42da-b457-525018b9ff32"],
Cell[132970, 3306, 1111, 18, 34, "Output",ExpressionUUID->"08d9bc57-010f-42d7-bd35-e332cdc61e86"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134130, 3330, 162, 2, 45, "Subsubsection",ExpressionUUID->"4a5de527-1eb6-4511-a92d-80bb0695816a"],
Cell[134295, 3334, 328, 8, 81, "Text",ExpressionUUID->"5273d743-96aa-4f25-979e-fdf6f2b7cf8e"],
Cell[134626, 3344, 702, 20, 34, "Input",ExpressionUUID->"c39298b5-4b6c-4c6a-bc3c-4ecea289fe2b"],
Cell[135331, 3366, 179, 3, 35, "Text",ExpressionUUID->"4e7e50a6-4494-4eed-aab0-6e10cf2d5d52"],
Cell[CellGroupData[{
Cell[135535, 3373, 822, 22, 52, "Input",ExpressionUUID->"3ef977db-9293-4737-b2d1-66186524f80e"],
Cell[136360, 3397, 952, 17, 50, "Output",ExpressionUUID->"efa8dc6b-99a7-4f23-9c8d-9c9bc3d2e2b3"]
}, Open  ]],
Cell[137327, 3417, 163, 3, 35, "Text",ExpressionUUID->"ad537f43-ac2a-463e-a67d-f4e24f2f2a5b"],
Cell[CellGroupData[{
Cell[137515, 3424, 533, 14, 52, "Input",ExpressionUUID->"b1247915-370b-43bf-bbbd-1ffff9d32331"],
Cell[138051, 3440, 878, 16, 50, "Output",ExpressionUUID->"a7866655-dd53-453d-9682-9569b7735802"]
}, Open  ]],
Cell[138944, 3459, 178, 3, 35, "Text",ExpressionUUID->"4426ec50-edb6-4a33-bcab-aee8fcff41f2"],
Cell[CellGroupData[{
Cell[139147, 3466, 611, 15, 73, "Input",ExpressionUUID->"c3a6b960-a9fc-471f-9f57-cc0061823c48"],
Cell[139761, 3483, 1069, 16, 34, "Output",ExpressionUUID->"aabdaf85-7242-4e18-9c43-1e4b2a3702d3"],
Cell[140833, 3501, 1165, 20, 50, "Output",ExpressionUUID->"1556c398-6ddd-4782-8fbe-04706fabcc94"]
}, Open  ]],
Cell[142013, 3524, 219, 5, 35, "Text",ExpressionUUID->"d0e9da95-7fc1-4c9c-9386-85046057baf7"],
Cell[142235, 3531, 1022, 23, 73, "Input",ExpressionUUID->"8e6e851a-28e7-4d2d-b628-ffc4ca05eee3"],
Cell[143260, 3556, 158, 3, 35, "Text",ExpressionUUID->"6181966c-b99e-49e1-8cc8-ff01d3106c78"],
Cell[CellGroupData[{
Cell[143443, 3563, 924, 19, 52, "Input",ExpressionUUID->"5647de6a-3878-44de-95e6-c15910f60598"],
Cell[144370, 3584, 1474, 25, 50, "Output",ExpressionUUID->"bbb3e6d4-9b84-49a2-be4c-3caec50b12cb"]
}, Open  ]],
Cell[145859, 3612, 179, 3, 35, "Text",ExpressionUUID->"760e0639-777b-4801-b54c-594b4a71435c"],
Cell[CellGroupData[{
Cell[146063, 3619, 1945, 57, 116, "Input",ExpressionUUID->"87535211-bac8-4859-9538-3700104b9d98"],
Cell[148011, 3678, 1314, 23, 50, "Output",ExpressionUUID->"7be45ec8-4e67-4107-890f-055ae35d094e"]
}, Open  ]],
Cell[149340, 3704, 186, 3, 35, "Text",ExpressionUUID->"d11f3025-3e4c-41f5-9005-c2eaead3bc1c"],
Cell[CellGroupData[{
Cell[149551, 3711, 630, 18, 54, "Input",ExpressionUUID->"7900a095-d9c4-4dfb-ad5c-d9212ad94113"],
Cell[150184, 3731, 815, 19, 52, "Output",ExpressionUUID->"f847b5b5-de0b-4740-bf26-cea1aa13629a"],
Cell[151002, 3752, 713, 16, 50, "Output",ExpressionUUID->"f16b91b8-bb65-479e-ac86-14a079654233"]
}, Open  ]],
Cell[151730, 3771, 166, 3, 35, "Text",ExpressionUUID->"0857c9d4-953c-4dd1-811e-bc0914f50b6f"],
Cell[CellGroupData[{
Cell[151921, 3778, 542, 12, 30, "Input",ExpressionUUID->"6c6336c8-ad3d-4d81-a26a-823a1b7db0b1"],
Cell[152466, 3792, 867, 13, 34, "Output",ExpressionUUID->"82d4f13a-cb8d-446e-85ae-9e3b500f6988"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153382, 3811, 160, 3, 45, "Subsubsection",ExpressionUUID->"202a5706-2b75-47b8-a097-97ecadffab5a"],
Cell[153545, 3816, 262, 6, 35, "Text",ExpressionUUID->"e794fc52-5216-43fc-bea4-7bc0e7a6f267"],
Cell[CellGroupData[{
Cell[153832, 3826, 555, 10, 52, "Input",ExpressionUUID->"48a97e86-67b3-4fc2-bdf7-9c44e83f8a44"],
Cell[154390, 3838, 2026, 44, 97, "Output",ExpressionUUID->"ca7de6e8-20fa-48f4-9492-93826b4da093"]
}, Open  ]],
Cell[156431, 3885, 189, 3, 35, "Text",ExpressionUUID->"d8d6b160-666a-4dc1-b191-323816e1462d"],
Cell[CellGroupData[{
Cell[156645, 3892, 647, 13, 52, "Input",ExpressionUUID->"c4335768-d296-4e30-96dd-8a010fa99abb"],
Cell[157295, 3907, 3585, 89, 173, "Output",ExpressionUUID->"b32c8776-a243-40b3-87cd-7f0b67c3ec67"]
}, Open  ]],
Cell[160895, 3999, 157, 3, 35, "Text",ExpressionUUID->"cea28697-9bcc-43fa-80a4-e232a2f249fb"],
Cell[CellGroupData[{
Cell[161077, 4006, 986, 23, 241, "Input",ExpressionUUID->"33ee4439-0a99-4fb6-91ee-2a444cc41461"],
Cell[162066, 4031, 1807, 37, 97, "Output",ExpressionUUID->"e3fcabe4-a700-478c-8ab1-0f4d453a20f9"],
Cell[163876, 4070, 1375, 24, 53, "Output",ExpressionUUID->"f77e9c56-be53-4010-a8da-ac5b526e8402"],
Cell[165254, 4096, 1288, 20, 34, "Output",ExpressionUUID->"c19913db-bac4-48b7-baed-d31270f37c86"],
Cell[166545, 4118, 1946, 44, 107, "Output",ExpressionUUID->"8cce9867-2b77-4b7f-82aa-d20891fcc7e8"]
}, Open  ]],
Cell[168506, 4165, 168, 3, 35, "Text",ExpressionUUID->"5b8840c0-46e0-4289-a5f4-66b92aee4a95"],
Cell[CellGroupData[{
Cell[168699, 4172, 1823, 47, 115, "Input",ExpressionUUID->"ad24b7f5-3d0d-4d9c-85cd-d6015dc858ac"],
Cell[170525, 4221, 2061, 48, 107, "Output",ExpressionUUID->"320d18ac-d824-47fc-a3f9-35e737bab8e0"],
Cell[172589, 4271, 2840, 71, 161, "Output",ExpressionUUID->"f271344f-50aa-4993-916a-ca422e845eba"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175502, 4350, 172, 3, 67, "Section",ExpressionUUID->"aceb56d8-16f8-432f-8bbb-ea99bfbadef3"],
Cell[175677, 4355, 372, 9, 81, "Text",ExpressionUUID->"ea6fed9e-9d6a-437e-a6b6-58f8a68a7ce1"],
Cell[CellGroupData[{
Cell[176074, 4368, 590, 12, 52, "Input",ExpressionUUID->"fbef3acc-a864-47e0-bb9b-ada195651cf3"],
Cell[176667, 4382, 6818, 179, 193, "Output",ExpressionUUID->"d7a2bbd9-8376-4e18-a5bb-f686eba72323"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183522, 4566, 222, 4, 45, "Subsubsection",ExpressionUUID->"e67c992f-2e58-4ded-81f1-0dbf7f84e5bb"],
Cell[183747, 4572, 393, 8, 35, "Text",ExpressionUUID->"3cde4f64-af3e-4fad-8ecf-37615f438059"],
Cell[CellGroupData[{
Cell[184165, 4584, 916, 21, 73, "Input",ExpressionUUID->"3185b8b2-17f7-4896-93cd-108c0bf9db8c"],
Cell[185084, 4607, 6733, 176, 181, "Output",ExpressionUUID->"828226e9-f83f-4cba-b7b2-ae317ca7e7de"]
}, Open  ]],
Cell[191832, 4786, 185, 3, 35, "Text",ExpressionUUID->"348f75ce-3687-4210-9df4-9e7c5699a6ab"],
Cell[CellGroupData[{
Cell[192042, 4793, 1797, 46, 138, "Input",ExpressionUUID->"99dee504-b2c7-4277-accc-a731004f98b6"],
Cell[193842, 4841, 9628, 266, 173, "Output",ExpressionUUID->"ca090738-3eef-4de8-8003-4b9ff85d43f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203519, 5113, 168, 3, 45, "Subsubsection",ExpressionUUID->"42a223a7-3cef-442c-906a-7c759716e64f"],
Cell[203690, 5118, 365, 7, 35, "Text",ExpressionUUID->"92415f9f-5d33-4f03-96dc-e640613a8fd0"],
Cell[CellGroupData[{
Cell[204080, 5129, 1178, 26, 73, "Input",ExpressionUUID->"7a303ecb-722b-4f22-aae2-172986d69385"],
Cell[205261, 5157, 5003, 128, 165, "Output",ExpressionUUID->"58a67305-3a84-4464-96cd-b23439f0aa95"]
}, Open  ]],
Cell[210279, 5288, 231, 4, 35, "Text",ExpressionUUID->"5175da8c-a1f0-4537-8c06-a2665dccf0f9"],
Cell[CellGroupData[{
Cell[210535, 5296, 3187, 57, 73, "Input",ExpressionUUID->"b6842956-0bd9-4114-9313-243c6a7b362a"],
Cell[213725, 5355, 2861, 53, 53, "Output",ExpressionUUID->"9cfa56b6-a4e1-4ca7-a595-fdf441963915"]
}, Open  ]],
Cell[216601, 5411, 185, 3, 35, "Text",ExpressionUUID->"929087de-dfd2-40d9-a413-556fd692a846"],
Cell[CellGroupData[{
Cell[216811, 5418, 1290, 34, 73, "Input",ExpressionUUID->"cd015409-8ce6-426c-a069-800ad55f29c8"],
Cell[218104, 5454, 1295, 30, 53, "Output",ExpressionUUID->"0f718bc3-37e7-4fb0-b391-f89c5bcf940e"],
Cell[219402, 5486, 929, 22, 53, "Output",ExpressionUUID->"df933699-cffa-4d27-98c3-da13558718d7"]
}, Open  ]],
Cell[220346, 5511, 161, 3, 35, "Text",ExpressionUUID->"509fdcfa-eea6-4844-b830-ff703a6ebbf9"],
Cell[220510, 5516, 1421, 45, 96, "Input",ExpressionUUID->"1052b318-b066-4869-abe6-67ac9bea8b5a"],
Cell[221934, 5563, 277, 4, 35, "Text",ExpressionUUID->"18e642c0-681f-4c11-be92-544c0f0b0f00"],
Cell[CellGroupData[{
Cell[222236, 5571, 552, 13, 52, "Input",ExpressionUUID->"3108c4ac-c664-40da-b7d0-28c5c3e6e83e"],
Cell[222791, 5586, 1910, 35, 53, "Output",ExpressionUUID->"db086309-c59e-4ac6-9948-fff66f624683"],
Cell[224704, 5623, 1910, 35, 53, "Output",ExpressionUUID->"7e78e442-58c2-46c4-b5da-5b73253d0d03"]
}, Open  ]],
Cell[226629, 5661, 250, 4, 35, "Text",ExpressionUUID->"a48a8f08-48a2-4799-8d14-f035a36c3604"],
Cell[CellGroupData[{
Cell[226904, 5669, 591, 11, 30, "Input",ExpressionUUID->"83f77e00-11d3-4f13-8f22-4d0a3929ee01"],
Cell[227498, 5682, 614, 11, 34, "Output",ExpressionUUID->"65d8575d-6479-44ad-9338-313c5d6e989d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228161, 5699, 175, 3, 45, "Subsubsection",ExpressionUUID->"47576047-2036-4ba4-a529-a5350527d1f9"],
Cell[CellGroupData[{
Cell[228361, 5706, 951, 27, 73, "Input",ExpressionUUID->"962fe565-7c3c-4e10-89b3-e295ce0086c3"],
Cell[229315, 5735, 668, 17, 53, "Output",ExpressionUUID->"7235dffe-f9ee-49d1-bc49-03f3c9361853"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/hypgeomKpoints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    296334,       7489]
NotebookOptionsPosition[    273660,       7134]
NotebookOutlinePosition[    274100,       7151]
CellTagsIndexPosition[    274057,       7148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["K-point periods in LCS basis", "Section",
 CellChangeTimes->{{3.8933634859350967`*^9, 
  3.893363503109869*^9}},ExpressionUUID->"5e9726b7-d988-4d1d-97b8-\
5117a9a3e806"],

Cell[TextData[{
 "Here we set up the periods for our ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", 
    RowBox[{"4", ",", "4"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6bbb9c1c-d18e-41ff-ae63-076c3c378c81"],
 " example. For the reader interested in studying different examples, one can \
replace this first part by the period output of another example. The rest of \
this notebook should be able to run independently (assuming the same \
conventions for the symplectic basis are used)."
}], "Text",
 CellChangeTimes->{{3.893410745500249*^9, 3.8934107562942333`*^9}, {
  3.8934108164821167`*^9, 3.8934108357459908`*^9}, {3.893411104218156*^9, 
  3.8934111614398947`*^9}},ExpressionUUID->"3884feda-1100-4d8b-b045-\
1d1c29d36056"],

Cell[CellGroupData[{

Cell["Topological data and transition matrix", "Subsubsection",
 CellChangeTimes->{{3.893410803002726*^9, 
  3.893410812554731*^9}},ExpressionUUID->"f5c61953-6ebe-44aa-af0c-\
52197f3372dd"],

Cell["\<\
Define essential topological data for each hypergeometric K-point example:\
\>", "Text",
 CellChangeTimes->{{3.893410775376541*^9, 3.893410797482853*^9}, {
  3.893426649301158*^9, 3.893426660338148*^9}, {3.893426723341976*^9, 
  3.893426724392539*^9}},ExpressionUUID->"ecff6157-ac48-4064-bbb4-\
4cc291fc0e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X33", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ord", "=", "3"}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.89462224019128*^9, 3.894622243260067*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4c544fb2-7fd8-4b33-a22a-f247d5d9a794"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X44", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Kappa]", "=", "4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ord", "=", "2"}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8934265622053022`*^9, 3.893426582803749*^9}, {
  3.8934297266707907`*^9, 3.8934297287865133`*^9}, {3.893430708819146*^9, 
  3.893430710056905*^9}, {3.893430938543873*^9, 3.89343094043797*^9}, {
  3.893456244849868*^9, 3.8934562488265753`*^9}, {3.8934566118266277`*^9, 
  3.8934566140877657`*^9}, {3.893456817778157*^9, 3.8934568197728767`*^9}, {
  3.893457027144405*^9, 3.893457029046473*^9}, {3.893488927618163*^9, 
  3.893488929737125*^9}, {3.893489044881022*^9, 3.893489048382864*^9}, {
  3.893498986956943*^9, 3.893498989706676*^9}, {3.893499255330179*^9, 
  3.8934992571292753`*^9}, {3.8935016734117002`*^9, 3.8935016745747423`*^9}, {
  3.893501748491891*^9, 3.89350175008344*^9}, {3.8935032224613934`*^9, 
  3.893503225676825*^9}, {3.893503288627202*^9, 3.893503290914865*^9}, {
  3.894620927621677*^9, 3.894620929195389*^9}, {3.894621217849283*^9, 
  3.894621219384911*^9}},ExpressionUUID->"df9928cb-e272-419d-b160-\
b812f10f6657"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X66", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ord", "=", "3"}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Kappa]", "=", "1"}], ";"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.894622235891337*^9, 
  3.8946222377280684`*^9}},ExpressionUUID->"fa24f0bf-f545-4577-8813-\
901dd0f23022"],

Cell["Compute other topological data from above data", "Text",
 CellChangeTimes->{{3.893426668712645*^9, 
  3.893426678085931*^9}},ExpressionUUID->"a9db20b1-5f4f-40b5-bd6b-\
5ca45e404bfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Mu]", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"4", " ", "EulerGamma"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"as", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"-", "1"}]], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Chi]", "=", 
  RowBox[{
   RowBox[{
    FractionBox["\[Kappa]", "6"], 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Zeta", "[", "3", "]"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "as"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", "=", 
  RowBox[{
   RowBox[{"\[Kappa]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       FractionBox["3", 
        SuperscriptBox["\[Pi]", "2"]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "as"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.893226013219408*^9, 3.8932262404534764`*^9}, {
   3.893226304501004*^9, 3.893226321440696*^9}, 3.8932279293847575`*^9, {
   3.8932293255953426`*^9, 3.893229332912924*^9}, {3.8932293633613105`*^9, 
   3.893229464105445*^9}, {3.8932295261547356`*^9, 3.8932295439862056`*^9}, {
   3.893410766141542*^9, 3.893410768805666*^9}, 3.893410838152326*^9, {
   3.8934259764947*^9, 3.893425978047846*^9}, 3.8934265736046467`*^9, {
   3.8934266672544203`*^9, 3.893426683835548*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7d6e9f5f-3f74-4910-a22a-9988eb8e35f3"],

Cell[BoxData["729"], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.894620729499012*^9, 
   3.89462093263262*^9, 3.894621221809013*^9, 3.894621552718691*^9, 
   3.894622245202511*^9, 3.894622596419054*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"b33043ce-ed7b-4ee7-a885-b3e0feb8b031"],

Cell[BoxData[
 RowBox[{"-", "144"}]], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.894620729499012*^9, 
   3.89462093263262*^9, 3.894621221809013*^9, 3.894621552718691*^9, 
   3.894622245202511*^9, 3.8946225964335012`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4c21546a-e33c-46fe-bbc5-c930bbfcc445"],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{
  3.893227929980105*^9, {3.8932293930665755`*^9, 3.893229396052396*^9}, {
   3.8932294261945333`*^9, 3.8932294663734207`*^9}, 3.8932295609043818`*^9, 
   3.893355369046898*^9, 3.893364340719521*^9, 3.8934106358757772`*^9, 
   3.893411180565419*^9, 3.893426705517988*^9, 3.893429731577235*^9, 
   3.893429846616891*^9, 3.893430438223777*^9, 3.893430711892592*^9, 
   3.893430945068434*^9, 3.893456251653965*^9, 3.893456621065056*^9, 
   3.8934568266502867`*^9, 3.893457034896864*^9, 3.893482223851263*^9, 
   3.893482403161565*^9, 3.893488932904306*^9, 3.893489055387744*^9, 
   3.893492940562542*^9, 3.893493767316637*^9, 3.893494425734037*^9, 
   3.893495020793069*^9, 3.89349838117373*^9, 3.893498993190097*^9, 
   3.8934992660329733`*^9, {3.893501533559073*^9, 3.89350154330766*^9}, {
   3.8935016780539303`*^9, 3.893501683733523*^9}, 3.893501758829575*^9, 
   3.893503229268697*^9, 3.8935032958450317`*^9, 3.894620729499012*^9, 
   3.89462093263262*^9, 3.894621221809013*^9, 3.894621552718691*^9, 
   3.894622245202511*^9, 3.894622596436491*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"fad9b3de-5e20-4b36-bfe4-055944688de7"]
}, Open  ]],

Cell["LCS transition matrix in terms of topological data", "Text",
 CellChangeTimes->{{3.8934266915703583`*^9, 
  3.893426711877421*^9}},ExpressionUUID->"95f4ea64-359a-4f49-83ba-\
cc1559d2f6de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transitionLCSFrobeniusToIntegralSymplectic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["c2", "24"], ",", 
       RowBox[{"-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "/", "2"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"-", "\[Kappa]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Chi]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], ",", 
       FractionBox["c2", "24"], ",", "0", ",", "\[Kappa]"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.893426685999895*^9, 3.8934266899443398`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ead3f66b-c488-4611-8920-4c468b6e7341"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypergeometric K-point periods (and transition matrices)", \
"Subsubsection",
 CellChangeTimes->{{3.893410852177096*^9, 
  3.8934108704325314`*^9}},ExpressionUUID->"d3de20ef-a1a1-45ed-8165-\
198ffb14fadc"],

Cell["Expand the periods around the point at infinity", "Text",
 CellChangeTimes->{{3.893410874211502*^9, 
  3.8934108825674458`*^9}},ExpressionUUID->"5ecb4502-ec36-47b6-b182-\
af9dba4f127c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fundamentalPeriod", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "\[Epsilon]"], 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             RowBox[{
              RowBox[{"as", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "+", "\[Epsilon]"}], ",", 
             "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"1", "+", "\[Epsilon]"}]}], "}"}], ",", 
           RowBox[{"\[Mu]", " ", "x"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "/", "x"}]}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Periods", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "i"], 
        RowBox[{"i", "!"}]}]], 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"fundamentalPeriod", ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exponents", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "i"], 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], 
           RowBox[{"j", "-", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Count", "[", 
            RowBox[{"as", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "as"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], ",", "1", ",", 
     FractionBox["1", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.893226013219408*^9, 3.8932262404534764`*^9}, {
   3.893226304501004*^9, 3.893226321440696*^9}, 3.8932279293847575`*^9, {
   3.893228257131019*^9, 3.893228266292972*^9}, {3.8932290578903103`*^9, 
   3.8932290586662636`*^9}, {3.8932294938432875`*^9, 
   3.8932295136986256`*^9}, {3.893410872715398*^9, 3.8934109247506943`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e8283c83-3983-4057-8682-34f6a02e0a12"],

Cell["Collect transition matrix from periods", "Text",
 CellChangeTimes->{{3.893410902529765*^9, 3.89341091968659*^9}, {
  3.893433602239068*^9, 
  3.893433603482798*^9}},ExpressionUUID->"16dd2db6-e682-48fc-bb4f-\
6213251be820"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transitionLGtoLCSFrobenius", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Periods", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/.", 
             RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
            RowBox[{"exponents", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"coeffs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"-", "1"}]]}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893410894973617*^9, 3.89341090602413*^9}, {
  3.893410942418686*^9, 3.8934109552610207`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"59d1ce97-809a-4fb6-9c74-d67ba8c29ee8"],

Cell["Polygamma identities to simplify result:", "Text",
 CellChangeTimes->{{3.893410934444981*^9, 3.89341093810314*^9}, {
  3.893410988522717*^9, 
  3.893410989004917*^9}},ExpressionUUID->"e3c3e748-dbc1-402c-8ef8-\
ecb362f65cbf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"polyGamma", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "q"}], "}"}], ",", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"Numerator", "[", "x", "]"}]}], ";", 
     RowBox[{"q", "=", 
      RowBox[{"Denominator", "[", "x", "]"}]}], ";", 
     RowBox[{
      RowBox[{"-", "EulerGamma"}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"Cot", "[", 
        RowBox[{"p", " ", 
         FractionBox["\[Pi]", "q"]}], "]"}]}], "-", 
      RowBox[{"Log", "[", "q", "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Pi]", " ", "k", " ", 
           FractionBox["p", "q"]}], "]"}], 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{"\[Pi]", " "}], "q"]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "x_"}], "]"}], "/;", 
      RowBox[{"x", "<", "0"}]}], "->", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}], "-", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Cot", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", "x_"}], "]"}], "/;", 
     RowBox[{"x", ">", "1"}]}], "->", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"x", "-", "1"}]}], "]"}], "+", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly2", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"i", " ", 
          RowBox[{"as", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "\[Rule]", 
       RowBox[{"polyGamma", "[", 
        RowBox[{"i", " ", 
         RowBox[{"as", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replacePoly3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "5"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"124", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["2", "5"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["3", "5"]}], "]"}], "+", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", 
           FractionBox["4", "5"]}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["3", "4"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"56", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"2", ",", 
         FractionBox["1", "4"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "3"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"26", "  ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"2", ",", 
         FractionBox["2", "3"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "6"]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          FractionBox["5", "6"]}], "]"}]}], "-", 
       RowBox[{"364", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "8"]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["3", "8"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["5", "8"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            FractionBox["7", "8"]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"448", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gammarep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "/", "6"}], "]"}], "->", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]], 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "2"}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "/", "3"}], "]"}], "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"logrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", "x_", "]"}], "->", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", "x", "]"}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Arg", "[", "x", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "transitionLCSFrobeniusToIntegralSymplectic", ".", 
         "transitionLGtoLCSFrobenius"}], "/.", "replacePoly0"}], "/.", 
       "replacePoly1"}], "/.", "replacePoly2"}], "/.", "replacePoly3"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"TransitionMatrix", "/.", "logrep"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
       RowBox[{"x", "<", "0"}]}], "\[Rule]", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", 
       RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TransitionMatrix", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"TransitionMatrix", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
         RowBox[{"x", "<", "0"}]}], "\[Rule]", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
        RowBox[{"x", ">", 
         RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
       FractionBox[
        RowBox[{"\[Pi]", " "}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "x"}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}], "/.", "Gammarep"}]}], 
   ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "apply", " ", "twice", " ", "to", " ", "get", " ", "rid", " ", "of", " ", 
    "some", " ", 
    RowBox[{"Gamma", "'"}], "s"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"TransitionMatrix", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893434451846561*^9, 3.893434515990386*^9}, {
   3.893434829727253*^9, 3.893434933457546*^9}, {3.8934349680551033`*^9, 
   3.8934349792322273`*^9}, {3.8934359201841803`*^9, 3.893435953931604*^9}, 
   3.893456301811619*^9, {3.893489554774118*^9, 3.8934895559804068`*^9}, {
   3.893489735703083*^9, 3.893489758536531*^9}, {3.893489846026758*^9, 
   3.893489850638069*^9}, {3.8934903261877604`*^9, 3.8934903341931877`*^9}, {
   3.893490383261958*^9, 3.893490434871769*^9}, {3.893490491835075*^9, 
   3.893490519779605*^9}, {3.893490560729989*^9, 3.8934906465228777`*^9}, {
   3.893492963846953*^9, 3.8934929684909267`*^9}, {3.893495005261057*^9, 
   3.893495006509452*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a678658d-43ff-451c-8c18-99d94a0ac625"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "-", 
          RowBox[{"27", " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Log", "[", "27", "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}], 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"5", "/", "6"}]], " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"9", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"9", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "3"], "]"}], "6"], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[Pi]"}], "+", 
             RowBox[{"9", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"Log", "[", "7625597484987", "]"}]}], ")"}]}], 
       RowBox[{"27", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"9", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"32", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", 
          RowBox[{"12", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", "\[Pi]"}], "+", 
             RowBox[{"18", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"Log", "[", "7625597484987", "]"}]}], ")"}]}], 
       RowBox[{"27", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"Log", "[", "27", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893492976323723*^9, 3.893492981631629*^9}, 
   3.893493800391775*^9, 3.893494449478979*^9, 3.8934950751420317`*^9, 
   3.893498434853858*^9, 3.8934990249394703`*^9, 3.893499320623*^9, 
   3.893501571225122*^9, 3.893501705086256*^9, 3.893501813873362*^9, 
   3.893503249707109*^9, 3.893503320704011*^9, 3.8946207805093822`*^9, 
   3.8946209701648607`*^9, 3.8946212819719276`*^9, 3.894621619493248*^9, 
   3.894622287227985*^9, 3.894622654391815*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"85a7c39a-ba67-4776-83fc-\
e218f712ef42"]
}, Open  ]],

Cell["Picard-Fuchs solution in hypergeometric basis", "Text",
 CellChangeTimes->{{3.8934110052302027`*^9, 
  3.8934110124898777`*^9}},ExpressionUUID->"8165813c-ff6a-41e3-86d0-\
fa5ff385043e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "x"}], " ", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypsol", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "x", "]"}], "/.", 
   RowBox[{
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"x", " ", 
                 RowBox[{"\[Theta]", "[", 
                  RowBox[{"\[Theta]", "[", 
                   RowBox[{"\[Theta]", "[", 
                    RowBox[{"\[Theta]", "[", 
                    RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], 
                  "]"}]}], "-", 
                RowBox[{"\[Mu]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
                   RowBox[{
                    RowBox[{"as", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "#"}]}], ")"}]}]}], "&"}],
               "@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], 
            "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Theta]", "[", "#", "]"}], "+", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "#"}]}], ")"}]}], "&"}], "@", 
        RowBox[{"f", "[", "x", "]"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"hypsol", "[", "x", "]"}]}], "Input",
 CellChangeTimes->{{3.8932267556539736`*^9, 3.8932268431149654`*^9}, {
  3.893227455548114*^9, 3.8932274631080403`*^9}, {3.893229192506626*^9, 
  3.893229192690107*^9}, {3.893429026736298*^9, 3.893429032317377*^9}, {
  3.8934290934924603`*^9, 3.89342909723085*^9}, {3.893493523832453*^9, 
  3.8934935294606028`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"68642ae7-4738-44e0-87ca-c4c6d8238e90"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "9"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], " ", 
   TemplateBox[{"3"},
    "C"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "81"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]], " ", 
   TemplateBox[{"1"},
    "C"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["4", "3"]}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}], "+", 
  RowBox[{
   TemplateBox[{"4"},
    "C"], " ", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}], "+", 
  RowBox[{
   TemplateBox[{"2"},
    "C"], " ", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.893429097848433*^9, 3.893429929715567*^9, 3.893430559777802*^9, 
   3.893430741323654*^9, 3.893431477254738*^9, 3.893436014419462*^9, 
   3.8934563049796343`*^9, 3.893456660657655*^9, 3.893456863025833*^9, 
   3.893457094656281*^9, 3.8934822759340973`*^9, 3.8934824587075777`*^9, 
   3.893488967105048*^9, 3.893489131267294*^9, 3.893489563357006*^9, 
   3.893489775935389*^9, 3.893489858347932*^9, 3.8934903405364647`*^9, 
   3.893490524836947*^9, 3.893490651376636*^9, 3.89349298589642*^9, {
   3.893493524577751*^9, 3.893493530022211*^9}, 3.8934938005930634`*^9, 
   3.893494449682177*^9, 3.8934950753498373`*^9, 3.8934984350556602`*^9, 
   3.893499025157587*^9, 3.893499320820271*^9, 3.893501571430333*^9, 
   3.893501705291294*^9, 3.893501814077342*^9, 3.893503249908391*^9, 
   3.8935033208938713`*^9, 3.894620780704949*^9, 3.894620970337191*^9, 
   3.894621282148343*^9, 3.894621619674733*^9, 3.894622287412695*^9, 
   3.894622654587145*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7e895b0b-ec89-47dd-b761-86801e898870"]
}, Open  ]],

Cell["Put into vector form and expand:", "Text",
 CellChangeTimes->{{3.893429061120119*^9, 
  3.893429086249331*^9}},ExpressionUUID->"a2d6fd0d-7cef-4f75-82dc-\
9d68a9934f6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piKhyp", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"hypsol", "[", "x", "]"}], ",", 
     RowBox[{"{", "cvec", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piKhyplocal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"piKhyp", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
        RowBox[{"x", "<", "0"}]}], "\[Rule]", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "+", "1"}], "]"}], "x"]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
       RowBox[{"x", ">", 
        RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[Pi]", " "}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "x"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}]}], "/.", "Gammarep"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.893429017124634*^9, 3.8934290538495083`*^9}, {
   3.893429103861857*^9, 3.893429159446747*^9}, {3.893429453681095*^9, 
   3.893429484455344*^9}, {3.893430561503676*^9, 3.893430562341793*^9}, {
   3.893456932848214*^9, 3.8934569345120573`*^9}, 3.893490546434239*^9, {
   3.8934937941259327`*^9, 3.8934938081226797`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"637a8108-5a96-45ce-9743-2ab7870707f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "81"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"2", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["1", "3"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{
         SqrtBox["3"], " ", "\[Pi]"}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", "3", "]"}]}], "+", 
        RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
     RowBox[{"243", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "4"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "3"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["3"], " ", "\[Pi]"}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "-", 
       RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8934291103220797`*^9, 3.893429132783784*^9}, {
   3.893429482186552*^9, 3.8934294848988743`*^9}, 3.8934299303536873`*^9, 
   3.893430563320907*^9, 3.893430741641087*^9, 3.8934314794539537`*^9, 
   3.8934360162729588`*^9, 3.8934563071996403`*^9, 3.893456661075433*^9, 
   3.893456873816257*^9, 3.893456935157528*^9, 3.893457108308257*^9, 
   3.893482278484427*^9, 3.893482459213593*^9, 3.893488967450857*^9, 
   3.893489131828322*^9, 3.893489563875565*^9, 3.893489778399083*^9, 
   3.893489860612637*^9, 3.893490342835775*^9, {3.893490527493043*^9, 
   3.8934905473566723`*^9}, 3.893490653396123*^9, 3.893492987990879*^9, 
   3.893493532783307*^9, 3.893493813312889*^9, 3.893494450045642*^9, 
   3.8934950759196873`*^9, 3.893498435601522*^9, 3.8934990271204863`*^9, 
   3.89349932126222*^9, 3.8935015718784237`*^9, 3.8935017056293488`*^9, 
   3.893501814648211*^9, 3.893503250241398*^9, 3.893503321328792*^9, 
   3.894620781138376*^9, 3.8946209707254887`*^9, 3.8946212825639772`*^9, 
   3.894621620218833*^9, 3.894622287842001*^9, 3.894622655040812*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"91e9f447-67ec-44f0-b3cd-ec85ccc3b563"]
}, Open  ]],

Cell["Rotation to Frobenius basis:", "Text",
 CellChangeTimes->{{3.893429161341477*^9, 
  3.893429165673461*^9}},ExpressionUUID->"d2480b12-5a8b-4d85-a876-\
2e4d9d19d5fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Frobenius", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"piKfrob", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"exponents", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solve", " ", "for", " ", "rotation"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqcoefs", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"piKfrob", "-", 
          RowBox[{"mat", ".", "piKhyplocal"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", "y"}], ",", 
           RowBox[{"x", "->", 
            SuperscriptBox["x", 
             RowBox[{"1", "/", 
              RowBox[{"as", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}]}], "//", 
        "PowerExpand"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mat", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eqcoefs", "==", "0"}], ",", 
         RowBox[{"Flatten", "[", "mat", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"periods", "=", 
    RowBox[{
     RowBox[{"mat", ".", "piKhyp"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"periods", "=", 
     RowBox[{"TransitionMatrix", ".", "periods"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.893429166517275*^9, 3.89342943768848*^9}, {
   3.893429489126676*^9, 3.8934294923515987`*^9}, {3.893429592056602*^9, 
   3.8934295936686707`*^9}, {3.893482484792144*^9, 3.893482508418469*^9}, {
   3.893493819051852*^9, 3.893493826187705*^9}, 3.893494454865028*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"357a51df-730b-4737-910b-5697ee669d82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893429185913806*^9, {3.893429233735942*^9, 3.8934292626384172`*^9}, {
   3.893429335991242*^9, 3.893429438069661*^9}, 3.8934294927954607`*^9, {
   3.893429594741509*^9, 3.8934296026809387`*^9}, 3.893429930380275*^9, 
   3.893430566086296*^9, 3.893430741677951*^9, 3.8934314810238733`*^9, 
   3.893436018886304*^9, 3.893456329631352*^9, 3.8934563696576147`*^9, 
   3.89345666111313*^9, 3.893456946103733*^9, 3.893457109925686*^9, 
   3.893482282006557*^9, 3.893482459268058*^9, {3.893482494400383*^9, 
   3.893482509678759*^9}, 3.893488967480475*^9, 3.893489131869008*^9, 
   3.8934895639193*^9, 3.8934897811508493`*^9, 3.893489862439426*^9, 
   3.893490667293167*^9, 3.893492991572466*^9, 3.8934935472561407`*^9, {
   3.893493816785215*^9, 3.893493827045183*^9}, 3.893494457829142*^9, 
   3.8934950759696913`*^9, 3.893498435644787*^9, 3.893499027202612*^9, 
   3.893499321301159*^9, 3.893501571901415*^9, 3.893501705650147*^9, 
   3.893501814669034*^9, 3.893503250265325*^9, 3.893503321350299*^9, 
   3.894620781144072*^9, 3.894620970734292*^9, 3.8946212825696383`*^9, 
   3.894621620225696*^9, 3.894622287850399*^9, 3.894622655062615*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"42150855-3aba-47fb-bb32-47007f0be277"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["1", "3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
      FractionBox["x", "729"]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["x", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", 
           FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
         FractionBox["x", "729"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]"}]]}], "+", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "6"]]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"]}], "}"}], ",", 
      FractionBox["x", "729"]}], "]"}]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["4", "3"], ",", 
            FractionBox["4", "3"]}], "}"}], ",", 
          FractionBox["x", "729"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SqrtBox["3"], " ", "\[Pi]"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "4"], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               FractionBox["2", "3"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
           FractionBox["x", "729"]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["1", "3"]}], "]"}], "2"]]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893429185913806*^9, {3.893429233735942*^9, 3.8934292626384172`*^9}, {
   3.893429335991242*^9, 3.893429438069661*^9}, 3.8934294927954607`*^9, {
   3.893429594741509*^9, 3.8934296026809387`*^9}, 3.893429930380275*^9, 
   3.893430566086296*^9, 3.893430741677951*^9, 3.8934314810238733`*^9, 
   3.893436018886304*^9, 3.893456329631352*^9, 3.8934563696576147`*^9, 
   3.89345666111313*^9, 3.893456946103733*^9, 3.893457109925686*^9, 
   3.893482282006557*^9, 3.893482459268058*^9, {3.893482494400383*^9, 
   3.893482509678759*^9}, 3.893488967480475*^9, 3.893489131869008*^9, 
   3.8934895639193*^9, 3.8934897811508493`*^9, 3.893489862439426*^9, 
   3.893490667293167*^9, 3.893492991572466*^9, 3.8934935472561407`*^9, {
   3.893493816785215*^9, 3.893493827045183*^9}, 3.893494457829142*^9, 
   3.8934950759696913`*^9, 3.893498435644787*^9, 3.893499027202612*^9, 
   3.893499321301159*^9, 3.893501571901415*^9, 3.893501705650147*^9, 
   3.893501814669034*^9, 3.893503250265325*^9, 3.893503321350299*^9, 
   3.894620781144072*^9, 3.894620970734292*^9, 3.8946212825696383`*^9, 
   3.894621620225696*^9, 3.894622287850399*^9, 3.894622655112183*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"2ab3cc7c-e1ab-4111-a884-95101d3cedde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "result", " ", "by", " ", "vanishing", " ", "cycle", " ", 
    "at", " ", "conifold", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"periods", "/.", 
     RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "//", "N"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8932292684349885`*^9, 3.8932292918895674`*^9}, {
   3.8934106983213787`*^9, 3.8934107003420362`*^9}, 3.893482492571457*^9, 
   3.8934938327207737`*^9, 3.893494461024679*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"dada1996-e633-430b-b7d2-f5b0e7e387f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.092181913533199`", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.0653415223542497`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.226824009606353`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5326707611771249`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA2KBuTV39jG+dVy8UK/wD5Du7fG7xMAE5JcuLhAH0tcP
LrqqAKTdtvqpKgLpLembp4Pob9V/zikD6UM59/fpAukb5m8fgegjEsIyekBa
I/VRqhWIfr6pGkR/npjfBKInRFmvtAXSQn4X9oLoMBfOLyD6i1scvx2Q7t2S
Igmi94h01IHoC/87FtgD6SbvdE4HkH6Vj+Eg2uDW1SUgmu/6aQ8nkPiMzZNA
tFJ28XYQbSV+8oIzkO7aV/8QRGfZa70H0X8XTF7kAqQflZWuBtGsy975prG8
ddwcsDgVRJfEze4B0Xnpt7eB6HM/3bjSgXRRrK4FiAYA11OJqw==
  "],
 CellLabel->"Out[36]=",ExpressionUUID->"8d9afc51-9548-46cb-9b2c-4f2158ca449d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"periodslocal", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"TransitionMatrix", ".", "mat", ".", "piKhyplocal"}], "//", 
     "PowerExpand"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8934908009996758`*^9, 3.893490840320271*^9}, 
   3.89349383995597*^9, {3.893494282030991*^9, 3.8934943053073893`*^9}, 
   3.8934944728397083`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"2ba52569-5038-4406-a78c-6e43cf5ec66b"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K-point periods in monodromy weight basis", "Section",
 CellChangeTimes->{{3.8933635172478952`*^9, 3.893363522787559*^9}, {
  3.8934125307834797`*^9, 3.893412531218055*^9}, {3.89462156255541*^9, 
  3.89462156652283*^9}},ExpressionUUID->"ade7d32b-c4c9-4c61-b048-\
7bdf40583948"],

Cell["\<\
Having set up the periods of the hypergeometric examples, we now perform our \
Hodge-theoretic analysis. As mentioned, this next (and any following) parts \
of the notebook should be applicable to other examples without too much \
effort.\
\>", "Text",
 CellChangeTimes->{{3.893411189988937*^9, 3.893411292261182*^9}, {
  3.894620952411852*^9, 
  3.894620958399127*^9}},ExpressionUUID->"3190b1a6-c1ca-424f-afa4-\
1f3be0d93bac"],

Cell["\<\
In this second part we rotate from the LCS integral basis to the monodromy \
weight integral basis specialized to the K-point. We read off the boundary \
data in this data.\
\>", "Text",
 CellChangeTimes->{{3.89341129944932*^9, 3.8934113225491323`*^9}, {
  3.893412527130315*^9, 3.893412542278376*^9}, {3.89462096261861*^9, 
  3.8946209644645023`*^9}},ExpressionUUID->"d382ee89-a590-41d5-b7f4-\
b4bf948c93eb"],

Cell[CellGroupData[{

Cell["Monodromy weight basis", "Subsection",
 CellChangeTimes->{{3.8934125146500807`*^9, 3.893412519598846*^9}, {
  3.893502119826022*^9, 3.893502125252694*^9}, {3.894621572640818*^9, 
  3.8946215769840527`*^9}},ExpressionUUID->"e59f78a7-b068-4009-8808-\
bd38ffc822f0"],

Cell["\<\
First we determine the rotation to the monodromy weight basis.\
\>", "Text",
 CellChangeTimes->{{3.893412547518051*^9, 3.8934125562767353`*^9}, {
  3.894621581039061*^9, 
  3.894621582826914*^9}},ExpressionUUID->"91f5103a-f143-414d-84f6-\
98ce5790f94a"],

Cell[CellGroupData[{

Cell["Switch to convenient symplectic convention", "Subsubsection",
 CellChangeTimes->{{3.893355625192821*^9, 3.893355632637465*^9}, {
  3.8933635392465878`*^9, 
  3.893363554749323*^9}},ExpressionUUID->"c2b72486-0790-4184-9e39-\
b1b1119358bd"],

Cell["First we go to the appropriate pairing for K-points", "Text",
 CellChangeTimes->{{3.893355971162456*^9, 
  3.893355981059286*^9}},ExpressionUUID->"47a77a01-5ead-4d77-bd00-\
9d96de28cac3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"used", " ", "in", " ", "the", " ", 
    RowBox[{"above", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"what", " ", "we", " ", "switch", " ", "to", " ", 
     RowBox[{"now", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigma", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"how", " ", "we", " ", "switch"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"rotpairing", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairing", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "rotpairing", "]"}], ".", "eta", ".", 
      "rotpairing"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"pairing", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.8933559920592546`*^9, 3.893356078791363*^9}, {
   3.893356119484622*^9, 3.8933561254242363`*^9}, {3.893358324533492*^9, 
   3.8933583511694937`*^9}, {3.893358749543393*^9, 3.893358760974091*^9}, {
   3.893359012675536*^9, 3.893359017554384*^9}, 3.893363562848222*^9, {
   3.893412230651908*^9, 3.8934122575145407`*^9}, {3.89341230134063*^9, 
   3.893412339994645*^9}, {3.893413100351698*^9, 3.893413102340713*^9}, {
   3.893413153716155*^9, 3.8934131836308193`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"569c67ff-c412-4303-93ef-684d73e60021"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893356073954504*^9, 3.8933560790528307`*^9}, 
   3.893356125778954*^9, {3.893358327774312*^9, 3.893358351584012*^9}, {
   3.893358752448457*^9, 3.893358761312228*^9}, {3.893359012997551*^9, 
   3.893359018844294*^9}, 3.893363563306047*^9, 3.893364370504993*^9, 
   3.893364644187916*^9, 3.89341070387899*^9, {3.8934113260002537`*^9, 
   3.8934113427514143`*^9}, 3.893411511012535*^9, {3.8934122372840776`*^9, 
   3.893412257841509*^9}, {3.893412303062725*^9, 3.89341234031631*^9}, 
   3.8934125575807734`*^9, {3.893413158366988*^9, 3.893413184267449*^9}, 
   3.893413436711557*^9, 3.8934296108126297`*^9, 3.893430016310643*^9, 
   3.893430573403523*^9, 3.893431487370633*^9, 3.893431846955724*^9, 
   3.893436028830892*^9, 3.893456379239791*^9, 3.893456663452325*^9, 
   3.893457125222438*^9, 3.893482288833893*^9, 3.893482517780492*^9, 
   3.8934889728375463`*^9, 3.893489134538341*^9, 3.8934895705950336`*^9, 
   3.89348988393576*^9, 3.893490710466111*^9, 3.893490845718027*^9, 
   3.893493005073184*^9, 3.893493850118966*^9, {3.893494297611435*^9, 
   3.8934943117603693`*^9}, 3.893494481100397*^9, 3.89349508779784*^9, 
   3.893498442894988*^9, 3.893499034340721*^9, 3.89349932725592*^9, 
   3.893501584658283*^9, 3.893501712430049*^9, 3.893501822442347*^9, 
   3.893502114617783*^9, 3.893502215598933*^9, 3.893503257109253*^9, 
   3.893503327350534*^9, 3.894620786786518*^9, 3.894620977190753*^9, 
   3.894621288304137*^9, 3.894621628245185*^9, 3.89462229350589*^9, 
   3.894622660927826*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"b19dc259-0f39-4760-877a-3752942cc320"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893356073954504*^9, 3.8933560790528307`*^9}, 
   3.893356125778954*^9, {3.893358327774312*^9, 3.893358351584012*^9}, {
   3.893358752448457*^9, 3.893358761312228*^9}, {3.893359012997551*^9, 
   3.893359018844294*^9}, 3.893363563306047*^9, 3.893364370504993*^9, 
   3.893364644187916*^9, 3.89341070387899*^9, {3.8934113260002537`*^9, 
   3.8934113427514143`*^9}, 3.893411511012535*^9, {3.8934122372840776`*^9, 
   3.893412257841509*^9}, {3.893412303062725*^9, 3.89341234031631*^9}, 
   3.8934125575807734`*^9, {3.893413158366988*^9, 3.893413184267449*^9}, 
   3.893413436711557*^9, 3.8934296108126297`*^9, 3.893430016310643*^9, 
   3.893430573403523*^9, 3.893431487370633*^9, 3.893431846955724*^9, 
   3.893436028830892*^9, 3.893456379239791*^9, 3.893456663452325*^9, 
   3.893457125222438*^9, 3.893482288833893*^9, 3.893482517780492*^9, 
   3.8934889728375463`*^9, 3.893489134538341*^9, 3.8934895705950336`*^9, 
   3.89348988393576*^9, 3.893490710466111*^9, 3.893490845718027*^9, 
   3.893493005073184*^9, 3.893493850118966*^9, {3.893494297611435*^9, 
   3.8934943117603693`*^9}, 3.893494481100397*^9, 3.89349508779784*^9, 
   3.893498442894988*^9, 3.893499034340721*^9, 3.89349932725592*^9, 
   3.893501584658283*^9, 3.893501712430049*^9, 3.893501822442347*^9, 
   3.893502114617783*^9, 3.893502215598933*^9, 3.893503257109253*^9, 
   3.893503327350534*^9, 3.894620786786518*^9, 3.894620977190753*^9, 
   3.894621288304137*^9, 3.894621628245185*^9, 3.89462229350589*^9, 
   3.894622660931507*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"6046ca08-2ab9-4b0c-89da-\
012812cec85a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unipotent monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.8933556563035917`*^9, 3.893355689881311*^9}, 
   3.8933635909960203`*^9},ExpressionUUID->"8976bd49-c7d0-49a3-ba70-\
a7f3f6b3f2d4"],

Cell["Obtain log-monodromy matrix:", "Text",
 CellChangeTimes->{{3.893410722029621*^9, 
  3.893410730117489*^9}},ExpressionUUID->"5b14681f-17bc-43e6-a37c-\
5bfd5e552980"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nFrob", "=", 
   RowBox[{"ord", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{
    RowBox[{"rotpairing", ".", "TransitionMatrix", ".", "nFrob", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"rotpairing", ".", "TransitionMatrix"}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8933557727216663`*^9, 3.8933558211564217`*^9}, {
  3.893355907818837*^9, 3.8933559116587467`*^9}, {3.893356097072356*^9, 
  3.893356102440278*^9}, {3.8934135258014402`*^9, 3.893413527004693*^9}, {
  3.8934219108073883`*^9, 3.893421922664239*^9}, {3.893430030015547*^9, 
  3.893430031033559*^9}, {3.8934302150845127`*^9, 3.8934302295464993`*^9}, {
  3.893430602320355*^9, 3.893430602891193*^9}, {3.893489700043474*^9, 
  3.893489705639139*^9}, {3.893490109915444*^9, 3.893490114855412*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"02d7889d-776e-46a2-ba0a-22ef7c762189"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"9", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "6"}], "3"},
     {
      RowBox[{"-", "6"}], "1", "3", 
      RowBox[{"-", "2"}]},
     {"18", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "9"}], "6"},
     {
      RowBox[{"-", "3"}], "14", "6", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893355794035049*^9, 3.893355818119759*^9}, 
   3.893355911981682*^9, 3.89335610315454*^9, 3.893358361041011*^9, {
   3.893358744537877*^9, 3.893358764962593*^9}, 3.8933590226771107`*^9, 
   3.8933643793413973`*^9, 3.8933646466063843`*^9, 3.893410731615782*^9, 
   3.893411366721554*^9, 3.893411515744265*^9, 3.893412262122546*^9, {
   3.893412307466206*^9, 3.893412343617105*^9}, 3.893412561575388*^9, 
   3.893413445830825*^9, 3.8934134876738567`*^9, {3.8934135182681437`*^9, 
   3.893413527800887*^9}, 3.893421923325378*^9, 3.893429621126729*^9, 
   3.8934300767935266`*^9, {3.893430213094419*^9, 3.893430230899539*^9}, {
   3.893430599871682*^9, 3.893430604569553*^9}, 3.893431506156704*^9, 
   3.8934318495898542`*^9, 3.893431906051428*^9, 3.893432165698704*^9, 
   3.893436048114324*^9, 3.893456387783545*^9, 3.893457142779172*^9, 
   3.8934823058526907`*^9, 3.89348254855488*^9, 3.893488983393817*^9, 
   3.893489438640257*^9, 3.893489671919804*^9, {3.893489703026184*^9, 
   3.893489708438035*^9}, 3.893490036376484*^9, {3.8934901108956633`*^9, 
   3.8934901182256107`*^9}, 3.893490715981368*^9, 3.89349086960706*^9, 
   3.893493009742111*^9, 3.8934938513199778`*^9, {3.893494300378851*^9, 
   3.893494312842763*^9}, 3.8934944838317966`*^9, 3.8934950926080637`*^9, 
   3.8934984432690363`*^9, 3.893499034443798*^9, 3.893499328274824*^9, 
   3.893501585710703*^9, 3.893501712518796*^9, 3.893501822776967*^9, 
   3.893502114995494*^9, 3.8935022159719067`*^9, 3.8935032571960497`*^9, 
   3.8935033284581223`*^9, 3.894620787732626*^9, 3.894620977268848*^9, 
   3.8946212893429623`*^9, 3.894621628576395*^9, 3.8946222945236588`*^9, 
   3.8946226619458923`*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"b0327e6d-18a2-4448-9ff6-\
546962db5918"]
}, Open  ]],

Cell["Checks on log-monodromy:", "Text",
 CellChangeTimes->{{3.8933635975616837`*^9, 3.893363604428732*^9}, {
  3.893411526241002*^9, 
  3.89341153041331*^9}},ExpressionUUID->"bdf26a01-2fc7-4793-a8a1-\
bf695cf0e213"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"symplectic", " ", "pairing", " ", "compatibility"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "n", "]"}], ".", "pairing"}], "+", 
    RowBox[{"pairing", ".", "n"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "rank", " ", "2", " ", "as", " ", "required", " ", "by", " ", "K"}], "-",
      "points"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "n", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"nilpotent", " ", "degree", " ", "2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"n", ".", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.893358731684218*^9, 3.893358741010507*^9}, {
  3.8934115329040737`*^9, 3.893411579077587*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1491d7c4-fb32-4bea-a0a2-982e7c550b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, 
   3.89462078773839*^9, 3.894620977290085*^9, 3.894621289362021*^9, 
   3.894621628585401*^9, 3.894622294543016*^9, 3.89462266199177*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"18b6d874-ab3b-4bd5-9ed3-dd5f98301541"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, 
   3.89462078773839*^9, 3.894620977290085*^9, 3.894621289362021*^9, 
   3.894621628585401*^9, 3.894622294543016*^9, 3.894622661995504*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"6827113a-1c14-4393-bde9-b6ca4d347e3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893358741321467*^9, 3.893358766358487*^9}, 
   3.893359024706831*^9, 3.893364379349*^9, 3.8933646466151867`*^9, 
   3.893410733810926*^9, 3.89341136928471*^9, 3.893411579414414*^9, 
   3.89341226402061*^9, {3.893412319722952*^9, 3.893412345063197*^9}, 
   3.893412562887679*^9, 3.893413489400391*^9, 3.8934135296276903`*^9, 
   3.8934296229249887`*^9, 3.8934360542593527`*^9, 3.893456388211331*^9, 
   3.893457142809168*^9, 3.893482308798658*^9, 3.893482550438731*^9, 
   3.893488985001361*^9, 3.893490870964603*^9, 3.893493014411921*^9, 
   3.893493851357749*^9, {3.8934943011941767`*^9, 3.893494312880835*^9}, 
   3.893494485064946*^9, 3.8934950941170807`*^9, 3.893498443306994*^9, 
   3.893499034489114*^9, 3.893499328321148*^9, 3.893501585760302*^9, 
   3.893501712541891*^9, 3.893501822800424*^9, 3.893502115018458*^9, 
   3.893502215995356*^9, 3.8935032572185583`*^9, 3.893503328509253*^9, 
   3.89462078773839*^9, 3.894620977290085*^9, 3.894621289362021*^9, 
   3.894621628585401*^9, 3.894622294543016*^9, 3.894622661999012*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"757192db-8b2b-4c17-8092-ba0316f8e033"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Semisimple monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.893485520803833*^9, 
  3.89348552780731*^9}},ExpressionUUID->"8a1a5a59-e65f-4f6e-baf5-\
9f04f0d990de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TssFrob", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "as"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tss", "=", 
   RowBox[{
    RowBox[{"rotpairing", ".", "TransitionMatrix", ".", "TssFrob", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"rotpairing", ".", "TransitionMatrix"}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tss", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893485528646913*^9, 3.89348559471988*^9}, {
  3.893486681503826*^9, 3.893486682366859*^9}, {3.89348968472488*^9, 
  3.893489695306306*^9}, {3.893490879184104*^9, 3.8934908861930103`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"39f7a845-2af0-48c5-a1df-6fbbac415162"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"4", "1", 
      RowBox[{"-", "2"}], "1"},
     {
      RowBox[{"-", "2"}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {"9", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "5"}], "2"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["20", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934855790762863`*^9, 3.893485596616929*^9}, 
   3.893486683911199*^9, 3.8934889870496683`*^9, {3.893489685941525*^9, 
   3.893489695704301*^9}, {3.893490872538886*^9, 3.893490887308825*^9}, 
   3.8934924135916224`*^9, 3.893493018005106*^9, 3.893493853407041*^9, 
   3.893494315127983*^9, 3.893494488704039*^9, 3.893495097286511*^9, 
   3.893498444278306*^9, 3.893499034694543*^9, 3.893499330300625*^9, 
   3.893501587834354*^9, 3.893501712740534*^9, 3.893501823708297*^9, 
   3.893502116004385*^9, 3.893502216973525*^9, 3.8935032574143*^9, 
   3.8935033306578627`*^9, 3.8946207894740553`*^9, 3.89462097744276*^9, 
   3.894621291274699*^9, 3.894621629498074*^9, 3.894622296571293*^9, 
   3.894622663825006*^9},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"4569a8e2-7e1e-4586-bf6f-\
89793fd51880"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tmon", "=", 
   RowBox[{"Tss", ".", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{"n", "/", "ord"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893492229058326*^9, 3.8934922532755413`*^9}, {
  3.8934923904093924`*^9, 3.8934924003237963`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"689b3b15-a536-458d-8908-41e251b4b690"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading periods", "Subsubsection",
 CellChangeTimes->{{3.893363570483366*^9, 
  3.893363588328135*^9}},ExpressionUUID->"2f55f5c1-2409-4ae3-a664-\
eeddbdacfc91"],

Cell["Leading terms of periods:", "Text",
 CellChangeTimes->{{3.893355623033939*^9, 
  3.8933556445589237`*^9}},ExpressionUUID->"724d4307-6771-4b21-98c5-\
f093c63ee9cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"periodsK", "=", 
   RowBox[{
    RowBox[{"rotpairing", ".", "periodslocal"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"periodsK", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893355539456102*^9, 3.893355585035912*^9}, {
   3.893356085875182*^9, 3.893356090665264*^9}, {3.893410714054122*^9, 
   3.893410714658227*^9}, {3.893413447713731*^9, 3.893413462748317*^9}, 
   3.893482524449552*^9, {3.8934907678565598`*^9, 3.893490776058544*^9}, {
   3.89349085333375*^9, 3.893490860530304*^9}, {3.8934922551511717`*^9, 
   3.893492257925479*^9}, {3.893492593233906*^9, 3.893492645378611*^9}, 
   3.893492721174862*^9, 3.893493861079808*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"f65c9066-2b0a-43ab-81c7-077aa8c5b7ed"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["x", 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
                SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"Log", "[", "3", "]"}]}], "+", 
                RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["x", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 RowBox[{"Log", "[", "3", "]"}]}], "+", 
                RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"864", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox["x", 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["3"], " ", "\[Pi]"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"Log", "[", "27", "]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "6"]}]]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}], "-", 
            RowBox[{"27", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "5"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "-", 
            RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "5"]}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "64"}], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{"54", "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"9", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", 
             SuperscriptBox["27", 
              RowBox[{"27", "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}]], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"9", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", 
             SuperscriptBox["3", 
              RowBox[{"81", "-", 
               RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}]], "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], 
        RowBox[{"1728", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893413452676956*^9, 3.89341346867367*^9}, 
   3.893429618632855*^9, 3.893430028184989*^9, 3.8934305854736834`*^9, 
   3.89343150408906*^9, 3.893436047508462*^9, 3.89345638768592*^9, 
   3.893456677958283*^9, 3.893457142206828*^9, 3.893482301581079*^9, 
   3.893482538010358*^9, 3.893488980892839*^9, 3.893489295345743*^9, 
   3.893489587792581*^9, 3.8934907639618053`*^9, 3.89349086385962*^9, 
   3.8934922699549417`*^9, 3.893492482077334*^9, 3.893492618422765*^9, 
   3.893492659496521*^9, 3.893492729090394*^9, 3.893493039152938*^9, {
   3.893493877006803*^9, 3.8934938820758944`*^9}, 3.8934943215978737`*^9, 
   3.89349449491849*^9, 3.8934951054117327`*^9, 3.893498447133223*^9, 
   3.8934990368803864`*^9, 3.893499332697115*^9, 3.893501590270293*^9, 
   3.893501714790019*^9, 3.893501826598516*^9, 3.8935021193444757`*^9, 
   3.893502220304017*^9, 3.89350325951231*^9, 3.893503333504334*^9, 
   3.8946207913240433`*^9, 3.894620978619815*^9, 3.894621293222762*^9, 
   3.8946216317508698`*^9, 3.894622298862525*^9, 3.894622665800469*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"2838786a-9881-4d69-aed3-\
7c1e062bcdb0"]
}, Open  ]],

Cell["\<\
Note that the logarithms are present in all entries. The Hodge basis fixes \
this in a uniform way to just the lower two entries.\
\>", "Text",
 CellChangeTimes->{{3.89341349244119*^9, 
  3.893413524684835*^9}},ExpressionUUID->"971cc39f-6690-4ee2-a2a2-\
b2c03d3daf1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weight filtration basis", "Subsubsection",
 CellChangeTimes->{{3.8933536201219263`*^9, 3.893353628105939*^9}, {
  3.893363633025426*^9, 
  3.893363635657305*^9}},ExpressionUUID->"6ad86a35-9faa-41b8-beef-\
e1ae1f13e6eb"],

Cell["\<\
First we construct a trial basis that respects the weight filtration, but \
does not have an appropriately normalized pairing.

Set up constraints:\
\>", "Text",
 CellChangeTimes->{{3.89335363383356*^9, 3.893353691500924*^9}, {
  3.893363641119782*^9, 3.893363647841395*^9}, {3.89348305739557*^9, 
  3.8934830620638027`*^9}},ExpressionUUID->"34ce64d4-3e19-4a4a-a0f9-\
f9a3145597de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"trial", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"basis", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"constraint", " ", "1"}], ":", " ", 
     RowBox[{
     "compatibility", " ", "with", " ", "weight", " ", "filtration", " ", 
      "by", " ", "demanding", " ", "this", " ", "to", " ", "vanish"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weight", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", ".", "basis"}], ")"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"3", ";;", "4"}]}], "]"}], "]"}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"pairing", " ", "in", " ", "new", " ", "basis"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairingbasis", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "basis", "]"}], ".", "pairing", ".", 
      "basis"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"constraint", " ", "2"}], ":", " ", 
     RowBox[{
     "demand", " ", "unit", " ", "determinant", " ", "for", " ", "subblock", 
      " ", "of", " ", "new", " ", "pairing"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subblock", "=", 
     RowBox[{"pairingbasis", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"3", ";;", "4"}], ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"det", "=", 
     RowBox[{
      RowBox[{"Det", "[", "subblock", "]"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"det", "==", "1"}], ",", 
          RowBox[{"weight", "==", "0"}]}], "}"}], ",", 
        RowBox[{"Flatten", "[", "basis", "]"}], ",", "Integers"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "update", " ", "matrices", " ", "with", " ", "the", " ", "solution", " ", 
     "values"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basis", "=", 
     RowBox[{"basis", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subblock", "=", 
     RowBox[{"subblock", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairingbasis", "=", 
     RowBox[{"pairingbasis", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "read", " ", "out", " ", "basis", " ", "and", " ", "new", " ", 
     "pairing"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basis", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"pairingbasis", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.8933522341116047`*^9, 3.893352251240127*^9}, {
  3.8933523620840883`*^9, 3.893352694223906*^9}, {3.8933536955267143`*^9, 
  3.893353780618718*^9}, {3.893353981460558*^9, 3.8933540144789457`*^9}, {
  3.8933541634849863`*^9, 3.893354178241158*^9}, {3.893354889333952*^9, 
  3.893354892080536*^9}, {3.893363681392535*^9, 3.893363709091578*^9}, {
  3.893363764790783*^9, 3.893363779878587*^9}, {3.893482595353816*^9, 
  3.89348265128966*^9}, {3.89348307810406*^9, 3.8934830965953913`*^9}, {
  3.893483242866372*^9, 3.893483247482041*^9}, {3.893483317115946*^9, 
  3.893483384237743*^9}, {3.893483558158771*^9, 3.893483560148225*^9}, {
  3.893484170407902*^9, 3.893484184619061*^9}, {3.893484621203972*^9, 
  3.893484646392852*^9}, {3.893484686165161*^9, 3.893484688082149*^9}, {
  3.893484765793048*^9, 3.893484795657357*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"c6e6c7f5-4ee5-4a24-9819-386d597871ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0"},
     {"0", "1", "0", "1"},
     {"1", "0", "0", 
      RowBox[{"-", "3"}]},
     {"1", "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "4"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934833756381903`*^9, 3.8934833853415728`*^9}, 
   3.893483560891983*^9, {3.8934841736771803`*^9, 3.8934841859489517`*^9}, {
   3.893484621521309*^9, 3.893484647078669*^9}, 3.893484688573977*^9, {
   3.893484767661912*^9, 3.8934847959683437`*^9}, 3.8934889893755913`*^9, {
   3.893490874824375*^9, 3.893490889444825*^9}, 3.893492274699057*^9, 
   3.893492488507956*^9, 3.893492669213068*^9, 3.893492729269161*^9, 
   3.8934930477306557`*^9, 3.893494151267108*^9, 3.893494322557014*^9, 
   3.893494494983412*^9, 3.8934951054831743`*^9, 3.893498447206356*^9, 
   3.893499036947589*^9, 3.893499332774405*^9, 3.893501590342045*^9, 
   3.8935017148551188`*^9, 3.893501826676572*^9, 3.893502119498232*^9, 
   3.893502220374503*^9, 3.893503259578916*^9, 3.893503333579184*^9, 
   3.894620791399626*^9, 3.894620981209855*^9, 3.8946212932709503`*^9, 
   3.894621631824276*^9, 3.894622298932527*^9, 3.894622665880465*^9},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"b5455032-8de5-42c4-bf3b-\
64f308b7da26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "1", "1"},
     {
      RowBox[{"-", "1"}], "0", "3", "4"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "4"}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934833756381903`*^9, 3.8934833853415728`*^9}, 
   3.893483560891983*^9, {3.8934841736771803`*^9, 3.8934841859489517`*^9}, {
   3.893484621521309*^9, 3.893484647078669*^9}, 3.893484688573977*^9, {
   3.893484767661912*^9, 3.8934847959683437`*^9}, 3.8934889893755913`*^9, {
   3.893490874824375*^9, 3.893490889444825*^9}, 3.893492274699057*^9, 
   3.893492488507956*^9, 3.893492669213068*^9, 3.893492729269161*^9, 
   3.8934930477306557`*^9, 3.893494151267108*^9, 3.893494322557014*^9, 
   3.893494494983412*^9, 3.8934951054831743`*^9, 3.893498447206356*^9, 
   3.893499036947589*^9, 3.893499332774405*^9, 3.893501590342045*^9, 
   3.8935017148551188`*^9, 3.893501826676572*^9, 3.893502119498232*^9, 
   3.893502220374503*^9, 3.893503259578916*^9, 3.893503333579184*^9, 
   3.894620791399626*^9, 3.894620981209855*^9, 3.8946212932709503`*^9, 
   3.894621631824276*^9, 3.894622298932527*^9, 3.894622665884378*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"4f7cfe33-8a91-4bea-a5fd-\
516cc145ab65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nbasis", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "basis", "]"}], ".", "n", ".", "basis"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "nbasis", "]"}], ".", "pairingbasis"}], "+", 
  RowBox[{"pairingbasis", ".", "nbasis"}]}]}], "Input",
 CellChangeTimes->{{3.893484798780924*^9, 3.893484823610319*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"3f896f2e-f7b5-486f-a0aa-ff1bbc733e55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.893484828036281*^9, 3.893488991768775*^9, 
  3.893490891908473*^9, 3.8934922771521463`*^9, 3.8934924946777363`*^9, 
  3.893492672525221*^9, 3.893492729332219*^9, 3.8934930500406437`*^9, 
  3.893494153594056*^9, 3.893494324673525*^9, 3.893494496754836*^9, 
  3.893495111431939*^9, 3.893498447264616*^9, 3.893499036999614*^9, 
  3.893499332812703*^9, 3.893501590378327*^9, 3.893501714890876*^9, 
  3.89350182672561*^9, 3.893502119567981*^9, 3.8935022204097137`*^9, 
  3.89350325961475*^9, 3.893503333615705*^9, 3.8946207914080753`*^9, 
  3.894620983324561*^9, 3.894621293279098*^9, 3.894621631834897*^9, 
  3.894622298946106*^9, 3.894622665890646*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"ef26ac69-2244-478b-a1d7-d15c6874ab5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normalize pairing", "Subsubsection",
 CellChangeTimes->{{3.893409735225765*^9, 
  3.893409746856888*^9}},ExpressionUUID->"a4b8f9b9-4b3c-4592-8e24-\
2081ba3c3f2b"],

Cell["\<\
We can rotate to the correctly normalized basis by taking the sl2-matrix in \
one of the outer corners:\
\>", "Text",
 CellChangeTimes->{{3.8933538168735867`*^9, 3.89335383506581*^9}, {
  3.8933544261724377`*^9, 3.893354426747167*^9}, {3.893363737482143*^9, 
  3.8933637584445333`*^9}},ExpressionUUID->"4746ae1b-d84c-4cf3-b444-\
72d1e4e58c86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sl2", " ", "matrix", " ", "with", " ", "constraint"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rotsl2", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", "subblock", "]"}], "]"}]}], "}"}]}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"update", " ", "pairing"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairingbasissl2", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "rotsl2", "]"}], ".", "pairingbasis", ".", 
      "rotsl2"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "read", " ", "out", " ", "pairing", " ", "in", " ", "sl2", " ", "rotated",
      " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"pairingbasissl2", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.893353836002693*^9, 3.893353979620407*^9}, {
   3.893354026607555*^9, 3.89335403700552*^9}, {3.893354071671871*^9, 
   3.893354081498705*^9}, {3.893354150547122*^9, 3.893354303567919*^9}, {
   3.893354354513542*^9, 3.893354377260519*^9}, {3.893354411422904*^9, 
   3.8933545787655897`*^9}, 3.893359047857267*^9, 3.893367282113669*^9, 
   3.893368299543441*^9, {3.89348234744203*^9, 3.8934823502821712`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"265dc089-8d70-417c-9162-640a25359d8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}]},
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8933538684566517`*^9, 3.8933538899578342`*^9}, {
   3.8933540750982237`*^9, 3.8933540798186417`*^9}, {3.893354153418294*^9, 
   3.893354156345874*^9}, {3.89335419640184*^9, 3.893354208847357*^9}, {
   3.893354272858137*^9, 3.893354301351726*^9}, 3.893354360695189*^9, {
   3.8933544534102917`*^9, 3.8933544726764517`*^9}, {3.8933545239006443`*^9, 
   3.893354538292221*^9}, 3.8933545798562107`*^9, 3.893354896627129*^9, 
   3.893356157699987*^9, 3.893358365860318*^9, 3.893358774308137*^9, {
   3.893359032318151*^9, 3.8933590481182537`*^9}, 3.89336437941261*^9, 
   3.893364646662524*^9, 3.8933669809609413`*^9, 3.8933670542769537`*^9, 
   3.893367282697521*^9, {3.893368272179842*^9, 3.893368304768963*^9}, 
   3.893409824119372*^9, 3.8934115847642517`*^9, 3.8934122677843018`*^9, {
   3.893412323495945*^9, 3.893412348356741*^9}, 3.893412566391159*^9, 
   3.8934135334596853`*^9, 3.8934296262507668`*^9, 3.893436058690165*^9, 
   3.8934563938553677`*^9, 3.8934571430125093`*^9, 3.893482314481498*^9, {
   3.893482347887361*^9, 3.893482353447742*^9}, 3.893483402197721*^9, 
   3.893483571767232*^9, 3.893484837002555*^9, 3.893488997226071*^9, 
   3.893490893697029*^9, 3.893492278686137*^9, 3.893492497037655*^9, 
   3.893492674055254*^9, 3.8934927293731194`*^9, 3.893493051831933*^9, 
   3.893494155142139*^9, 3.893494326176499*^9, 3.893494498264574*^9, 
   3.893495113080714*^9, 3.8934984473062677`*^9, 3.893499037041933*^9, 
   3.8934993328409357`*^9, 3.8935015904126883`*^9, 3.893501714918537*^9, 
   3.8935018267521963`*^9, 3.89350211959017*^9, 3.8935022204374857`*^9, 
   3.8935032596446857`*^9, 3.8935033336452713`*^9, 3.894620791424955*^9, 
   3.894620984871606*^9, 3.8946212932924633`*^9, 3.894621631855215*^9, 
   3.894622298959012*^9, 3.89462266591049*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"92c51f40-7fb2-4e90-9f81-\
6e61aacaad14"]
}, Open  ]],

Cell["Set lower-right block to zero:", "Text",
 CellChangeTimes->{{3.893483414621952*^9, 
  3.893483445197873*^9}},ExpressionUUID->"71b45cda-55b1-4a78-beb5-\
101ba3184801"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rot0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"pairingbasissl2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "rot0", "]"}], ".", "pairingbasissl2", ".", 
   "rot0"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893483446250359*^9, 3.893483495705164*^9}, {
  3.893483587693431*^9, 3.8934836318943*^9}, {3.893483670778612*^9, 
  3.893483757130794*^9}, {3.8934837951787977`*^9, 3.893483795713929*^9}, {
  3.893484858051756*^9, 3.893484878832418*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"76339d26-5724-47ba-bf72-9ecd836e4456"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934834890257893`*^9, 3.893483496275279*^9}, {
   3.893483612187792*^9, 3.893483633298637*^9}, {3.89348367418217*^9, 
   3.8934837583468637`*^9}, 3.893483796227776*^9, {3.89348486611652*^9, 
   3.8934848792888813`*^9}, 3.8934889991869917`*^9, 3.893490895260666*^9, 
   3.893492280324984*^9, 3.8934924987092113`*^9, 3.893492675570648*^9, 
   3.89349272940351*^9, 3.893493053894207*^9, 3.893494156841469*^9, 
   3.8934943276198063`*^9, 3.893494499776104*^9, 3.893495114848435*^9, 
   3.8934984473451223`*^9, 3.893499037081592*^9, 3.893499332859968*^9, 
   3.893501590433498*^9, 3.8935017149376097`*^9, 3.8935018267832823`*^9, 
   3.8935021196156282`*^9, 3.8935022204561787`*^9, 3.8935032596642427`*^9, 
   3.893503333664674*^9, 3.894620791430243*^9, 3.89462098685499*^9, 
   3.894621293301105*^9, 3.894621631862904*^9, 3.894622298964995*^9, 
   3.894622665918818*^9},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"2400cf28-30bf-4929-9a22-\
b1083fae1fbe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy weight basis (provisional)", "Subsubsection",
 CellChangeTimes->{{3.893409756430687*^9, 3.893409790741118*^9}, {
  3.894620992765674*^9, 
  3.894620994727412*^9}},ExpressionUUID->"cab9030a-882c-41e7-881d-\
0b771f5e32bc"],

Cell["Combine into monodromy weight basis transformation", "Text",
 CellChangeTimes->{{3.893354582353395*^9, 3.893354590204768*^9}, {
  3.893354644833891*^9, 3.893354690215478*^9}, {3.8946209977251053`*^9, 
  3.894620999874288*^9}},ExpressionUUID->"40bbfce0-8b37-4cae-9e2c-\
6fd0c3b3b261"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basisMW", "=", 
   RowBox[{"basis", ".", "rotsl2", ".", "rot0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"basisMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893354696332453*^9, 3.893354732107439*^9}, {
  3.893354791792769*^9, 3.8933547959708567`*^9}, {3.893358631221766*^9, 
  3.893358632522634*^9}, {3.8933670665974407`*^9, 3.893367067474799*^9}, {
  3.893484887464703*^9, 3.893484888468543*^9}, {3.894620989292058*^9, 
  3.894621005226392*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"9b697f0b-ebe3-40b3-b17c-f9087508e563"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "1"},
     {"0", "4", "3", 
      RowBox[{"-", "1"}]},
     {"1", 
      RowBox[{"-", "9"}], 
      RowBox[{"-", "9"}], "3"},
     {"1", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.893354732344438*^9, 3.8933547962656927`*^9, 3.893354898453528*^9, 
   3.893356171792778*^9, 3.8933583682411013`*^9, 3.8933586350446253`*^9, 
   3.893358679892902*^9, 3.893358778067636*^9, 3.893359052576169*^9, 
   3.893364379433523*^9, 3.893364646688449*^9, 3.8933669852448063`*^9, {
   3.8933670651064243`*^9, 3.893367067851469*^9}, 3.89336710064229*^9, 
   3.893367291514097*^9, 3.893368306329616*^9, 3.893409825637348*^9, 
   3.8934115870153008`*^9, 3.893412269509165*^9, {3.893412325243738*^9, 
   3.89341234987152*^9}, 3.893412567789155*^9, 3.8934135356337957`*^9, 
   3.893429628009366*^9, 3.8934360606572866`*^9, 3.8934563969365587`*^9, 
   3.893457143041642*^9, 3.89348231763975*^9, 3.893484889223624*^9, 
   3.893489001284594*^9, 3.893490896804448*^9, 3.8934922819793167`*^9, 
   3.8934925004504766`*^9, 3.8934926770570498`*^9, 3.893492730904578*^9, 
   3.893493055471705*^9, 3.893494158492243*^9, 3.893494329191942*^9, 
   3.893494501327252*^9, 3.893495117021926*^9, 3.8934984473873377`*^9, 
   3.893499037127838*^9, 3.893499332887808*^9, 3.893501590467596*^9, 
   3.893501714964526*^9, 3.893501826805337*^9, 3.893502119637751*^9, 
   3.893502220484028*^9, 3.8935032596950617`*^9, 3.8935033336936293`*^9, 
   3.8946207914483213`*^9, 3.894621006083989*^9, 3.894621293314489*^9, 
   3.894621631882123*^9, 3.894622298977518*^9, 3.894622665938734*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"276e5b59-7ff6-4408-a635-\
a48eb1dc6fa8"]
}, Open  ]],

Cell["Indeed preserves pairing:", "Text",
 CellChangeTimes->{{3.8933548041813297`*^9, 
  3.893354813449119*^9}},ExpressionUUID->"bfbe7001-312a-441a-826c-\
264f988b8f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "basisMW", "]"}], ".", "pairing", ".", 
   "basisMW"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.893354765733139*^9, 3.893354773356954*^9}, {
  3.893363804863392*^9, 3.8933638066592627`*^9}, {3.8934123540488167`*^9, 
  3.8934123560713577`*^9}, {3.8946210085405207`*^9, 3.894621011446927*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cfb7f62d-de19-41d3-b1c5-ca52471d5bb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893354773714745*^9, 3.893354797855731*^9}, 
   3.893354900235744*^9, 3.893356174869721*^9, 3.8933586377983503`*^9, 
   3.893358683453403*^9, 3.8933587816608143`*^9, 3.893359054984355*^9, 
   3.893364379446446*^9, 3.8933646467050037`*^9, 3.893366987821933*^9, 
   3.893367103025172*^9, 3.893367293571697*^9, 3.893368308551187*^9, 
   3.893409827649383*^9, 3.893411589118566*^9, 3.893412271578311*^9, {
   3.893412326876358*^9, 3.893412356345233*^9}, 3.893412569003545*^9, 
   3.893413537949666*^9, 3.8934296293170424`*^9, 3.893436062236335*^9, 
   3.893456400325869*^9, 3.893457143066839*^9, 3.893482319657338*^9, 
   3.893484893419343*^9, 3.8934890031766376`*^9, 3.8934909014348392`*^9, 
   3.893492283811902*^9, 3.893492502435458*^9, 3.893492678548979*^9, 
   3.8934927324374647`*^9, 3.893493057808325*^9, 3.89349416028196*^9, 
   3.8934943310578938`*^9, 3.893494502828679*^9, 3.893495118691022*^9, 
   3.89349844742218*^9, 3.893499037164422*^9, 3.8934993329066753`*^9, 
   3.893501590487503*^9, 3.893501714983658*^9, 3.8935018268361797`*^9, 
   3.893502119662874*^9, 3.8935022205030518`*^9, 3.893503259714098*^9, 
   3.893503333713252*^9, 3.894620791454174*^9, 3.8946210120037613`*^9, 
   3.894621293319932*^9, 3.894621631892478*^9, 3.8946222989841347`*^9, 
   3.8946226659457493`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"2be604f6-b4d7-44bf-b28e-\
20a60c912811"]
}, Open  ]],

Cell["Rotation on log-monodromy matrix:", "Text",
 CellChangeTimes->{{3.893354815593933*^9, 
  3.893354829729369*^9}},ExpressionUUID->"22612e82-358a-4e2d-bc7d-\
60fa9aab2a69"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nMW", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "basisMW", "]"}], ".", "n", ".", "basisMW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8933547332355537`*^9, 3.8933547603146257`*^9}, {
  3.893354824247981*^9, 3.893354854227523*^9}, {3.8933549135520906`*^9, 
  3.893354914379554*^9}, {3.8933549696355467`*^9, 3.8933549708903103`*^9}, {
  3.8946210153374767`*^9, 3.894621022901616*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"bcec88c1-ca44-4e73-91dc-a8b2cf2ef938"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"2", "5", "0", "0"},
     {"5", "14", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893354746157888*^9, 3.893354754323184*^9}, {
   3.8933548502574863`*^9, 3.893354854499905*^9}, {3.893354903774509*^9, 
   3.8933549148664923`*^9}, {3.893354971238348*^9, 3.893354976309638*^9}, 
   3.893356178477388*^9, 3.893358639862137*^9, {3.8933586860231028`*^9, 
   3.893358688306005*^9}, 3.893358783976335*^9, 3.89335905764438*^9, 
   3.893364379456773*^9, 3.893364646712749*^9, 3.8933669896877537`*^9, 
   3.893367104800071*^9, 3.8933672951613693`*^9, 3.893368310755158*^9, 
   3.893409828855652*^9, 3.893411593218*^9, 3.8934122728233347`*^9, {
   3.893412328423746*^9, 3.893412358365044*^9}, 3.893412570806656*^9, 
   3.893413539563208*^9, 3.8934296309542227`*^9, 3.893436063762034*^9, 
   3.8934564017534657`*^9, 3.893457143091716*^9, 3.8934823341856937`*^9, 
   3.893484895250404*^9, 3.893489004775131*^9, 3.893490903133066*^9, 
   3.893492285154159*^9, 3.893492504082815*^9, 3.893492680036449*^9, 
   3.893492733804558*^9, 3.89349305974399*^9, 3.89349416178235*^9, 
   3.893494332994708*^9, 3.8934945042910624`*^9, 3.8934951206203136`*^9, 
   3.893498447456916*^9, 3.893499037212922*^9, 3.893499332931952*^9, 
   3.8935015905199537`*^9, 3.8935017150087748`*^9, 3.893501826856193*^9, 
   3.893502119682516*^9, 3.893502220528482*^9, 3.8935032597417097`*^9, 
   3.893503333739252*^9, 3.89462079147117*^9, 3.894621024181288*^9, 
   3.894621293332547*^9, 3.8946216319135017`*^9, 3.894622298996059*^9, 
   3.894622665967264*^9},
 CellLabel->
  "Out[77]//MatrixForm=",ExpressionUUID->"6b831bd9-4580-4013-8d11-\
bfdf4149c88a"]
}, Open  ]],

Cell["K3 pairing matrix:", "Text",
 CellChangeTimes->{{3.893354937956913*^9, 3.893354939781831*^9}, {
  3.8934116302886963`*^9, 
  3.8934116327287483`*^9}},ExpressionUUID->"1f918949-8105-4a24-a257-\
f7d4851fbbc5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairingK3", "=", 
   RowBox[{"nMW", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pairingK3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893354941633676*^9, 3.893355056145237*^9}, {
  3.893356215624536*^9, 3.893356231683444*^9}, {3.893356309505055*^9, 
  3.8933563106447906`*^9}, {3.8933638474173803`*^9, 3.8933638777874527`*^9}, {
  3.8933639193372726`*^9, 3.8933639306054993`*^9}, {3.8933646362510157`*^9, 
  3.8933646365070047`*^9}, {3.893367114985365*^9, 3.893367140273106*^9}, {
  3.89341160693291*^9, 3.893411614905189*^9}, {3.894621029628131*^9, 
  3.8946210296986723`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"9d942730-3cf9-42bc-a0fd-2b7eaf379ecc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "5"},
     {"5", "14"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8933638780812693`*^9, {3.893363919892929*^9, 3.893363936857779*^9}, 
   3.893364379469658*^9, 3.893364646729978*^9, 3.893366995076392*^9, {
   3.893367109245679*^9, 3.893367140570084*^9}, 3.893367297483931*^9, 
   3.8933683126918364`*^9, 3.893409830536049*^9, 3.89341163393344*^9, 
   3.893412274671216*^9, {3.893412330456315*^9, 3.893412359828659*^9}, 
   3.89341257201156*^9, 3.8934135410941153`*^9, 3.893429632525425*^9, 
   3.893436065602252*^9, 3.893456403484481*^9, 3.893457144748364*^9, 
   3.89348489721585*^9, 3.89348900664678*^9, 3.8934909049842463`*^9, 
   3.8934922867283907`*^9, 3.89349250576397*^9, 3.893492681409292*^9, 
   3.893492735348229*^9, 3.893493061627647*^9, 3.893494163596596*^9, 
   3.893494334935429*^9, 3.8934945057863703`*^9, 3.893495122732436*^9, 
   3.8934984474966097`*^9, 3.89349903898015*^9, 3.8934993329510107`*^9, 
   3.893501590539445*^9, 3.8935017150278673`*^9, 3.893501826885952*^9, 
   3.89350211970776*^9, 3.893502220547283*^9, 3.893503259761397*^9, 
   3.8935033337587357`*^9, 3.8946207914779663`*^9, 3.894621030081609*^9, 
   3.894621293337802*^9, 3.89462163192034*^9, 3.894622299004257*^9, 
   3.894622665973819*^9},
 CellLabel->
  "Out[79]//MatrixForm=",ExpressionUUID->"4fc7c3ae-da2d-4bb2-a366-\
fcbe5218723e"]
}, Open  ]],

Cell["Read off rigid period \[Tau] from pairing matrix", "Text",
 CellChangeTimes->{{3.893411617977982*^9, 
  3.893411627522469*^9}},ExpressionUUID->"0f31b4bb-db31-4e10-95ca-\
4825f363124e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tau", "[", "pairingK3_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"pairingK3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"pairingK3", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
      RowBox[{"c", "=", 
       RowBox[{"pairingK3", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Tau]", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "b"}], "+", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         RowBox[{"a", " ", "c"}]}]]}], "c"]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tau", "[", "pairingK3", "]"}]}], "Input",
 CellChangeTimes->{{3.893411616135036*^9, 3.8934116416460667`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b93841b0-5a97-4f01-8f14-8d19d87878f8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "14"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.893411637002365*^9, 3.893411641891037*^9}, 
   3.893412277543571*^9, 3.893412361352379*^9, 3.8934125736589212`*^9, 
   3.893413542699119*^9, 3.8934296337229767`*^9, 3.893436067154389*^9, 
   3.893456405885687*^9, 3.893457146420259*^9, 3.8934848991366673`*^9, 
   3.893489008037424*^9, 3.893490906516981*^9, 3.893492288152622*^9, 
   3.893492507248303*^9, 3.893492683235345*^9, 3.893492736625304*^9, 
   3.893493063567656*^9, 3.893494165136896*^9, 3.893494336162846*^9, 
   3.893494507469207*^9, 3.89349512410979*^9, 3.893498447642498*^9, 
   3.893499041719886*^9, 3.893499332977621*^9, 3.8935015905708857`*^9, 
   3.893501715052603*^9, 3.893501826905695*^9, 3.893502119727478*^9, 
   3.893502220572715*^9, 3.8935032597904043`*^9, 3.893503333785754*^9, 
   3.894620791495702*^9, 3.894621032798403*^9, 3.89462129335087*^9, 
   3.894621631939183*^9, 3.894622299015491*^9, 3.89462266599332*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"7f8ccd1b-88fe-48f4-9040-8a354c2e082c"]
}, Open  ]],

Cell["\<\
Note that this is not yet (necessarily) in the fundamental domain\
\>", "Text",
 CellChangeTimes->{{3.893411645395316*^9, 
  3.8934116562066193`*^9}},ExpressionUUID->"179a19b0-368f-49e1-a358-\
cbd2c19c44a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hodge basis (\[Tau] in fundamental domain)", "Subsubsection",
 CellChangeTimes->{{3.8934097705914497`*^9, 
  3.893409785339617*^9}},ExpressionUUID->"051acb44-d834-4b9b-bf58-\
519bbf62809c"],

Cell["Function that gives rotation back to fundamental domain", "Text",
 CellChangeTimes->{{3.893363897188056*^9, 3.893363898056711*^9}, {
  3.893363951885083*^9, 3.8933639573168077`*^9}, {3.893411713550786*^9, 
  3.8934117136984673`*^9}},ExpressionUUID->"434a9b37-e267-429e-927d-\
f74d3890076b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotFund", "[", "pairingK3_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "\[Tau]2", ",", "rot", ",", "\[Tau]1shift"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Tau]", "=", 
      RowBox[{"Tau", "[", "pairingK3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rot", "=", 
      RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"flip", " ", "if", " ", "smaller", " ", "than", " ", "1"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "\[Tau]", "]"}], "<", "1"}], ",", 
       RowBox[{
        RowBox[{"rot", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ".", "rot"}]}], 
        ";", 
        RowBox[{"\[Tau]", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "\[Tau]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "shift", " ", "according", " ", "amounts", " ", "of", " ", "\[Tau]1"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Tau]1shift", "=", 
      RowBox[{
       RowBox[{"Re", "[", "\[Tau]", "]"}], "+", 
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", "\[Tau]", "]"}], "+", 
          RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rot", "=", 
      RowBox[{"rot", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]1shift", ",", "1"}], "}"}]}], "}"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.893359801154086*^9, 3.8933600895461407`*^9}, {
  3.893360123647852*^9, 3.893360130008534*^9}, {3.893360172126017*^9, 
  3.893360215906711*^9}, {3.893360275760989*^9, 3.893360319535503*^9}, {
  3.8933603600181837`*^9, 3.893360467712933*^9}, {3.893362261177293*^9, 
  3.893362489593794*^9}, {3.893363884228744*^9, 3.893363901661666*^9}, {
  3.8933639421532907`*^9, 3.893363962317706*^9}, {3.893367024480001*^9, 
  3.893367035773263*^9}, {3.893411672698723*^9, 3.8934116833439083`*^9}, {
  3.8934990493725033`*^9, 3.893499050306361*^9}, {3.894620914658177*^9, 
  3.89462091625078*^9}, {3.894621040755701*^9, 3.8946210414700127`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"1bcdb0cc-3217-4576-a458-37b48f0a2766"],

Cell["Apply to our case:", "Text",
 CellChangeTimes->{{3.893411688522332*^9, 
  3.893411696992382*^9}},ExpressionUUID->"c90d5cb1-af9d-42e3-acfb-\
a89433f97fa5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rot", "=", 
    RowBox[{"RotFund", "[", "pairingK3", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "apply", " ", "rotation", " ", "on", " ", "pairing", " ", "\[Tau]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pairingK3rot", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", "rot", "]"}], ".", "pairingK3", ".", "rot"}]}],
    ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"read", " ", "off", " ", "corresponding", " ", "\[Tau]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]rot", "=", 
   RowBox[{"Tau", "[", "pairingK3rot", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"pairingK3rot", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"pairingK3rot", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{"pairingK3rot", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"read", " ", "out", " ", "results"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"pairingK3rot", "//", 
  "MatrixForm"}], "\[IndentingNewLine]", "\[Tau]rot"}], "Input",
 CellChangeTimes->{{3.8934116807905483`*^9, 3.893411733639902*^9}, {
  3.893411817494718*^9, 3.893411856699458*^9}, {3.893450392289487*^9, 
  3.893450412068656*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"f20ff897-6e62-48b3-b26d-e194a37f4992"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "1"},
     {"1", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+KiwFOfxJneOk6sVTWXANJrJs5yBNFWPgoxINria8NV
EB2jt2yDApDOcwm4qgyk/d7OvqoFpA/LpvLoAOnsBr3DukC66+RTeT0g7Slw
dY01kOY6VrvOFmTe0muz7YC0UFW7hz1I/PStZBA9deftShB9za2uAURr7m9Y
CaInLXMwdgDSDTO6PEB0RJNrHIi+YfpkFYi26frm6QSkXedfnQqi9cwX7ADR
cyIvX3IG0d1Jj0C0l0jcBxBtbPJDxAVIP3KcrAiiT3tXLQbRegK71oDobW0f
/NJY3jpOyfiSB6JvHV3dC6J9Hv7bDqLnfkngTgfSkhMcLEE0ALYJiJc=
  "],
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"b41ea6b2-5bad-47e4-888e-\
f07cd8a90946"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+KiwFOfxJneOk6sVTWXANJrJs5yBNFWPgoxINria8NV
EB2jt2yDApDOcwm4qgyk/d7OvqoFpA/LpvLoAOnsBr3DukC66+RTeT0g7Slw
dY01kOY6VrvOFmTe0muz7YC0UFW7hz1I/PStZBA9deftShB9za2uAURr7m9Y
CaInLXMwdgDSDTO6PEB0RJNrHIi+YfpkFYi26frm6QSkXedfnQqi9cwX7ADR
cyIvX3IG0d1Jj0C0l0jcBxBtbPJDxAVIP3KcrAiiT3tXLQbRegK71oDobW0f
/NJY3jpOyfiSB6JvHV3dC6J9Hv7bDqLnfkngTgfSCWsdLEE0ALkMiPs=
  "],
 CellLabel->"Out[90]=",ExpressionUUID->"cc9dabff-707c-4b76-8041-965ef57513b4"]
}, Open  ]],

Cell["Make this SL(2,Z) rotation into Sp(4,Z) rotation:", "Text",
 CellChangeTimes->{{3.893362496033681*^9, 3.89336250121625*^9}, {
  3.8933625483080053`*^9, 3.893362554020157*^9}, {3.893411739149507*^9, 
  3.893411748583735*^9}, {3.893411878283688*^9, 
  3.893411891445122*^9}},ExpressionUUID->"13c0962b-b432-4d61-b0a6-\
0d4e0f0eae46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"basisfund", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rot", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", "rot", "]"}], "]"}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"apply", " ", "on", " ", "log"}], "-", 
    RowBox[{"monodromy", " ", "matrix", " ", "to", " ", "test"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nMWfinal", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "basisfund", "]"}], ".", "nMW", ".", 
    "basisfund"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nMWfinal", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893362555593473*^9, 3.89336283193019*^9}, {
  3.893364003352407*^9, 3.893364022276325*^9}, {3.893411756379167*^9, 
  3.893411806992168*^9}, {3.893411894794883*^9, 3.893411901971496*^9}, {
  3.89462105382414*^9, 3.8946210602291117`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"1c630bcf-6575-4682-bfd6-0685b1068029"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"2", "1", "0", "0"},
     {"1", "2", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893362609793415*^9, 3.8933627468529167`*^9}, {
   3.893362786173321*^9, 3.893362792354704*^9}, {3.8933628235865517`*^9, 
   3.893362832218178*^9}, 3.8933640242757683`*^9, 3.893364379496863*^9, 
   3.8933646467537537`*^9, 3.893367038982649*^9, 3.893367151738851*^9, 
   3.8933673042532883`*^9, 3.8933683213641443`*^9, 3.893409834426888*^9, 
   3.893411807306115*^9, 3.89341185858955*^9, 3.893411902313408*^9, 
   3.893412282962357*^9, 3.893412366576593*^9, 3.893412578801795*^9, 
   3.893413550722279*^9, 3.893429638797929*^9, 3.893436077672117*^9, 
   3.893456411750898*^9, 3.893457153913102*^9, 3.893484905587462*^9, 
   3.8934890141743193`*^9, 3.893490913311533*^9, 3.893492298334169*^9, 
   3.8934925145583973`*^9, 3.893492689265615*^9, 3.8934927421048927`*^9, 
   3.893493070662776*^9, 3.893494172437454*^9, 3.8934943422977943`*^9, 
   3.893494516268427*^9, 3.893495129163233*^9, 3.893498447756331*^9, 
   3.893499058653957*^9, 3.8934993330433397`*^9, 3.8935015906409082`*^9, 
   3.893501715115754*^9, 3.893501826989834*^9, 3.893502119800014*^9, 
   3.893502220641205*^9, 3.8935032598582277`*^9, 3.893503333851577*^9, 
   3.8946207915271378`*^9, 3.894621061557148*^9, 3.8946212933766747`*^9, 
   3.89462163197747*^9, 3.894622299040196*^9, 3.894622666028151*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"ecdf94f7-5998-423c-ab6b-\
fa223cc031c7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total rotation to Hodge basis from LCS basis", "Subsubsection",
 CellChangeTimes->{{3.893409797639731*^9, 3.893409803643944*^9}, {
  3.893411919730802*^9, 
  3.893411921863204*^9}},ExpressionUUID->"3607bb07-ce5c-4d9c-9897-\
320d6c75d9da"],

Cell["\<\
LCS to Hodge transformation (note: does not rotate between different \
symplectic frames)\
\>", "Text",
 CellChangeTimes->{{3.893364052827743*^9, 
  3.893364082126917*^9}},ExpressionUUID->"c4bb8e64-1844-4093-8e80-\
5737bc386486"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TLCStoMW", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"basisMW", ".", "basisfund"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TLCStoMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893362838005026*^9, 3.893362870052875*^9}, {
   3.8933640341969423`*^9, 3.8933640395714684`*^9}, {3.8933640912129917`*^9, 
   3.89336415282874*^9}, 3.893411907048984*^9, {3.893412373332446*^9, 
   3.893412377500285*^9}, {3.894621067470147*^9, 3.8946210726710157`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"5c5933df-ce34-481c-bd35-0cbd4b09e130"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}]},
     {"0", "3", "1", "0"},
     {
      RowBox[{"-", "12"}], 
      RowBox[{"-", "3"}], "4", 
      RowBox[{"-", "4"}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.89341190765453*^9, 3.893412284992865*^9, {3.893412368285428*^9, 
   3.8934123777716513`*^9}, 3.893412581561307*^9, 3.893413552741701*^9, 
   3.893429640517067*^9, 3.893436079426189*^9, 3.893456413567803*^9, 
   3.893457155754014*^9, 3.893484907631353*^9, 3.893489016286569*^9, 
   3.893490914945682*^9, 3.893491148309526*^9, 3.893492300305469*^9, 
   3.893492517232634*^9, 3.8934926912534323`*^9, 3.893492743612321*^9, 
   3.893493082592547*^9, {3.893493461178412*^9, 3.893493472486381*^9}, 
   3.8934941744621677`*^9, 3.893494344186322*^9, 3.893494517995623*^9, 
   3.89349513075979*^9, 3.893498451701647*^9, 3.893499060748023*^9, 
   3.893499333068858*^9, 3.8935015906740217`*^9, 3.8935017151406384`*^9, 
   3.8935018270135183`*^9, 3.893502119820244*^9, 3.893502220667594*^9, 
   3.893503259886183*^9, 3.893503333878233*^9, 3.8946207915449038`*^9, 
   3.8946210731078577`*^9, 3.89462129338938*^9, 3.8946216319968567`*^9, 
   3.8946222990511513`*^9, 3.894622666047913*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"57ff78ca-59ec-422d-9297-\
f357377b0aca"]
}, Open  ]],

Cell["\<\
Also update semisimple monodromy (but this one might change a bit later)\
\>", "Text",
 CellChangeTimes->{{3.893486600077302*^9, 
  3.8934866189258842`*^9}},ExpressionUUID->"701cb13e-f60b-4a72-bd1c-\
9e73b4287f9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TssMW", "=", 
  RowBox[{"TLCStoMW", ".", "Tss", ".", 
   RowBox[{"Inverse", "[", "TLCStoMW", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8934866463345337`*^9, 3.893486664808885*^9}, {
  3.893486838720068*^9, 3.8934868432151327`*^9}, {3.89462107604526*^9, 
  3.8946210810858383`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"3313a615-734d-4bd8-9ab7-af47c93a7cf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["13", "3"], ",", 
     FractionBox["14", "3"], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["14", "3"], ",", 
     FractionBox["1", "3"], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893486665121026*^9, 3.89348669605807*^9, 3.8934868437343683`*^9, 
   3.893489019049821*^9, 3.893490917358116*^9, 3.8934911503167562`*^9, 
   3.893492302824325*^9, 3.8934925190743628`*^9, 3.893492694125298*^9, 
   3.893492745992056*^9, 3.893493084664975*^9, {3.8934934627762833`*^9, 
   3.89349347394584*^9}, 3.893494176291544*^9, 3.893494346739768*^9, 
   3.8934945200514393`*^9, 3.893495132638129*^9, 3.8934984532719393`*^9, 
   3.8934990635650663`*^9, 3.893499333088426*^9, 3.8935015906938143`*^9, 
   3.893501715160995*^9, 3.8935018270420523`*^9, 3.8935021198466797`*^9, 
   3.893502220687291*^9, 3.8935032599081097`*^9, 3.89350333389847*^9, 
   3.894620791552497*^9, 3.894621082827422*^9, 3.894621293394627*^9, 
   3.894621632003409*^9, 3.894622299057255*^9, 3.894622666054685*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"55da227e-c6f2-46d9-bfef-4a00b33db52d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Boundary data", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.893411971785686*^9, 
  3.893411988837381*^9}},ExpressionUUID->"6b4c1dbc-92a4-4528-88ca-\
566cce63ba99"],

Cell["\<\
With the rotation to the integral Hodge frame at our disposal, we next read \
off the boundary data. \
\>", "Text",
 CellChangeTimes->{{3.8934119903063*^9, 
  3.893412017204628*^9}},ExpressionUUID->"083d343c-6df7-4dab-a087-\
381f29eedfb0"],

Cell[CellGroupData[{

Cell["Leading term", "Subsubsection",
 CellChangeTimes->{{3.893412022230918*^9, 
  3.893412027933495*^9}},ExpressionUUID->"518af9cc-3c94-4aaa-94fc-\
4034685b1300"],

Cell["\<\
For K-points all relevant data is contained in the leading term of the \
periods:\
\>", "Text",
 CellChangeTimes->{{3.893412028909939*^9, 
  3.893412042845541*^9}},ExpressionUUID->"a131c98b-c79e-4b9b-83f5-\
c09176941ed5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"TLCStoMW", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "x", ")"}], 
          RowBox[{"-", 
           RowBox[{"as", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]], "periodsK"}], "//", "Expand"}],
        ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{"x", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"a0", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893412043838553*^9, 3.893412136715439*^9}, {
  3.893420603492607*^9, 3.893420606261676*^9}, {3.8934360965158043`*^9, 
  3.893436139932293*^9}, {3.893494208070593*^9, 3.893494227311418*^9}, {
  3.893494354567752*^9, 3.89349435795345*^9}, {3.8946210859912853`*^9, 
  3.894621086073041*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2e897d55-2f57-49be-93a1-1c88a0d74828"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}]},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"13", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "-", 
           RowBox[{"27", " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]},
      {
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893412073603362*^9, 3.893412084887043*^9}, {
   3.8934121196443996`*^9, 3.893412137406884*^9}, 3.8934122872568197`*^9, 
   3.893412379911798*^9, 3.89341258404135*^9, 3.893413555065621*^9, 
   3.893429642272521*^9, {3.8934360811455193`*^9, 3.893436149341435*^9}, 
   3.8934564154223537`*^9, 3.893457158088757*^9, 3.893484909633621*^9, 
   3.8934866985377283`*^9, 3.8934868476579523`*^9, 3.89348902133704*^9, 
   3.893490922499197*^9, 3.8934911520955057`*^9, 3.893492304894574*^9, 
   3.8934925206653833`*^9, 3.893492696735952*^9, 3.893492748387824*^9, 
   3.893493090020591*^9, {3.893493464539008*^9, 3.893493475707852*^9}, 
   3.893494178312196*^9, {3.89349420860721*^9, 3.8934942278614807`*^9}, 
   3.893494359128271*^9, 3.893494521724205*^9, 3.893495134480152*^9, 
   3.89349845575694*^9, 3.89349906956669*^9, 3.893499554992237*^9, 
   3.893501607883623*^9, 3.893501715212921*^9, 3.893501827321837*^9, 
   3.893502141645249*^9, 3.89350222096626*^9, 3.893503259960043*^9, 
   3.893503334067195*^9, 3.894620791699367*^9, 3.894621086513789*^9, 
   3.8946212935437517`*^9, 3.8946216322788353`*^9, 3.894622299212185*^9, 
   3.8946226662036333`*^9},
 CellLabel->
  "Out[98]//MatrixForm=",ExpressionUUID->"69d799ae-3b6a-417f-9b68-\
cd7c4caa4123"]
}, Open  ]],

Cell["Take out the overall value:", "Text",
 CellChangeTimes->{{3.8934121528736362`*^9, 
  3.893412174397377*^9}},ExpressionUUID->"7bc99436-051c-42e4-9ba0-\
29a7ddbfa1e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a0res", "=", 
  RowBox[{
   RowBox[{"a0", "/", 
    RowBox[{"a0", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]", "=", 
  RowBox[{"a0res", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893412175598989*^9, 3.893412196405808*^9}, {
  3.893412648333819*^9, 3.893412653105176*^9}, {3.8934361560832043`*^9, 
  3.893436158358354*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"4f6eb774-3f43-492b-b4c1-d8f05b898915"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"13", " ", 
         SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"27", " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893412196760038*^9, 3.893412290472278*^9, 3.893412381822138*^9, 
   3.893412653549958*^9, 3.893413556906149*^9, 3.893429644026819*^9, {
   3.893436150934381*^9, 3.893436158752345*^9}, 3.8934564173690977`*^9, 
   3.8934571600877657`*^9, 3.8934849113974953`*^9, 3.8934867003104963`*^9, 
   3.893486849659872*^9, 3.893489023809188*^9, 3.893490924327138*^9, {
   3.8934911404839363`*^9, 3.8934911538726377`*^9}, 3.89349230949502*^9, 
   3.8934925228349648`*^9, 3.8934927011151*^9, 3.893492750475267*^9, 
   3.8934930929584017`*^9, {3.893493466616583*^9, 3.893493477648933*^9}, 
   3.8934943631528177`*^9, 3.8934945242920437`*^9, 3.893495135985992*^9, 
   3.893498464292512*^9, 3.893499072901125*^9, 3.893499558631459*^9, 
   3.8935016080132627`*^9, 3.8935017152397013`*^9, 3.893501827784642*^9, 
   3.89350214415729*^9, 3.8935022214438047`*^9, 3.893503259990654*^9, 
   3.8935033341716022`*^9, 3.894620791795833*^9, 3.894621089049367*^9, 
   3.894621293642089*^9, 3.894621632709206*^9, 3.894622299313979*^9, 
   3.894622666307644*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"105614df-8f03-4638-bc28-3ccb9be91d79"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"-", "1"}], ")"}], 
  RowBox[{"2", "/", "3"}]]], "Output",
 CellChangeTimes->{
  3.893412196760038*^9, 3.893412290472278*^9, 3.893412381822138*^9, 
   3.893412653549958*^9, 3.893413556906149*^9, 3.893429644026819*^9, {
   3.893436150934381*^9, 3.893436158752345*^9}, 3.8934564173690977`*^9, 
   3.8934571600877657`*^9, 3.8934849113974953`*^9, 3.8934867003104963`*^9, 
   3.893486849659872*^9, 3.893489023809188*^9, 3.893490924327138*^9, {
   3.8934911404839363`*^9, 3.8934911538726377`*^9}, 3.89349230949502*^9, 
   3.8934925228349648`*^9, 3.8934927011151*^9, 3.893492750475267*^9, 
   3.8934930929584017`*^9, {3.893493466616583*^9, 3.893493477648933*^9}, 
   3.8934943631528177`*^9, 3.8934945242920437`*^9, 3.893495135985992*^9, 
   3.893498464292512*^9, 3.893499072901125*^9, 3.893499558631459*^9, 
   3.8935016080132627`*^9, 3.8935017152397013`*^9, 3.893501827784642*^9, 
   3.89350214415729*^9, 3.8935022214438047`*^9, 3.893503259990654*^9, 
   3.8935033341716022`*^9, 3.894620791795833*^9, 3.894621089049367*^9, 
   3.894621293642089*^9, 3.894621632709206*^9, 3.894622299313979*^9, 
   3.89462266631146*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"c97bd706-a2cf-486b-8174-7f9d859bb748"]
}, Open  ]],

Cell["\<\
There is a potential ambiguity in the sign of the imaginary part of \[Tau] in \
a0. If this happens, we add an Sp(4,Z)-rotation to flip this sign:\
\>", "Text",
 CellChangeTimes->{{3.893412478265826*^9, 3.893412485278203*^9}, {
  3.8934125876018543`*^9, 
  3.893412639647807*^9}},ExpressionUUID->"89534426-b51f-4ada-80fc-\
91abca98185b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "\[Tau]", "]"}], "<", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"new", " ", "rotation"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"minus", "=", 
      RowBox[{"-", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "update", " ", "all", " ", "quantities", " ", "to", " ", "make", " ", 
        "sure", " ", "this", " ", "part", " ", "of", " ", "the", " ", "code", 
        " ", "only", " ", "runs", " ", 
        RowBox[{"once", "!"}], " ", "Do", " ", "not", " ", "attempt", " ", 
        "to", " ", "run", " ", "multiple", " ", "times"}], ",", " ", 
       RowBox[{
        RowBox[{
        "although", " ", "it", " ", "should", " ", "be", " ", "fine"}], 
        ".."}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"TLCStoHodge", "=", 
      RowBox[{"minus", ".", "TLCStoHodge"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TssHodge", "=", 
      RowBox[{"minus", ".", "TssHodge", ".", "minus"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nHodgefinal", "=", 
      RowBox[{"minus", ".", "nHodgefinal", ".", "minus"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a0", "=", 
      RowBox[{"minus", ".", "a0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Tau]", "=", 
      RowBox[{"-", "\[Tau]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"a0res", "=", 
      RowBox[{"minus", ".", "a0res"}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8934123854831657`*^9, 3.8934124315153112`*^9}, {
   3.893412642477364*^9, 3.8934127144169683`*^9}, {3.893412947732942*^9, 
   3.8934130417061987`*^9}, 3.8934135835001183`*^9, {3.89349097569774*^9, 
   3.893490981201889*^9}, {3.893491131075864*^9, 3.893491170378055*^9}, 
   3.893493480187662*^9, {3.8934995896881723`*^9, 3.893499592790997*^9}, {
   3.893502204373397*^9, 3.893502206876425*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"4fbffe1e-c748-4bf2-81aa-b05440e8b0c2"],

Cell["General Extension Data", "Text",
 CellChangeTimes->{{3.893419407176814*^9, 3.8934194087082863`*^9}, {
  3.89341949111493*^9, 3.893419492586059*^9}, {3.893451253733534*^9, 
  3.893451257370899*^9}},ExpressionUUID->"1f15cca0-21fe-4f5b-b8bb-\
71900f5a53d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GenExt", "[", "a0R_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "eqs"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"non", "-", 
      RowBox[{
      "Rsplit", " ", "piece", " ", "is", " ", "proportional", " ", "to", " ", 
       RowBox[{"N", ".", "a0"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Tau]", "=", 
      RowBox[{"a0R", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]", "+", 
         RowBox[{"\[Gamma]", " ", "\[Tau]"}], "-", 
         RowBox[{"a0R", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"\[Alpha]", "+", 
         RowBox[{"\[Beta]", " ", "\[Tau]"}], "-", 
         RowBox[{"a0R", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "eqs", "]"}], ",", 
         RowBox[{"Im", "[", "eqs", "]"}]}], "}"}], "//", "ComplexExpand"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}],
        "}"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eqs", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
          "}"}], ",", "Reals"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"genext", "=", 
  RowBox[{"GenExt", "[", "a0res", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8934505930214252`*^9, 3.893450621525515*^9}, {
  3.893451250948204*^9, 3.8934513710723*^9}, {3.893451498096856*^9, 
  3.893451511142123*^9}, {3.893455183009859*^9, 3.893455185299508*^9}, {
  3.8934554685223217`*^9, 3.893455468992218*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4e6f4874-c3db-40fa-ae29-0b6fe8cb0343"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[Pi]"}], "-", 
     RowBox[{"9", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], 
    RowBox[{"6", " ", "\[Pi]"}]], ",", 
   RowBox[{"-", 
    FractionBox["2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[Pi]"}], "+", 
     RowBox[{"9", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], 
    RowBox[{"6", " ", "\[Pi]"}]], ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.893450594390839*^9, 3.893450617846087*^9}, {
   3.8934513126135197`*^9, 3.893451371371757*^9}, {3.893451501009536*^9, 
   3.893451521817129*^9}, 3.8934529118369207`*^9, 3.893455186049254*^9, 
   3.8934554693923903`*^9, 3.893456438083685*^9, 3.893457167454564*^9, 
   3.893484914767964*^9, 3.89348543850058*^9, 3.8934867032851152`*^9, 
   3.893489026934594*^9, 3.893490937757249*^9, 3.893491163162652*^9, 
   3.893491805201891*^9, 3.89349233525795*^9, 3.893492532677622*^9, 
   3.893492707157073*^9, 3.893492755608865*^9, 3.8934930983976603`*^9, 
   3.89349348784142*^9, 3.8934943735452967`*^9, 3.8934945325646677`*^9, 
   3.89349513966774*^9, 3.893498473239847*^9, 3.893499095466196*^9, 
   3.8934995724906187`*^9, 3.8935016081489573`*^9, 3.893501715312159*^9, 
   3.8935018279298983`*^9, 3.893502168166993*^9, 3.893502221496085*^9, 
   3.89350326004417*^9, 3.893503334226432*^9, 3.8946207918184834`*^9, 
   3.894621094225339*^9, 3.8946212936609364`*^9, 3.894621632736906*^9, 
   3.894622299334195*^9, 3.8946226663344173`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"19067ca1-922d-4cb7-bd1f-0ccb1b1f67ed"]
}, Open  ]],

Cell["Fix R-split by imaginary coordinate shift:", "Text",
 CellChangeTimes->{{3.893496493561957*^9, 
  3.893496508308937*^9}},ExpressionUUID->"725dd7ef-a5e8-43e0-b11c-\
3a262713a839"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]2Shift", "=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"\[ImaginaryI]", " ", "\[Lambda]2", " ", "nMWfinal"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0Rshift\[Lambda]2", "=", 
   RowBox[{"\[Lambda]2Shift", ".", "a0res"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"violRsplit", "=", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"a0Rshift\[Lambda]2", ".", "pairing", ".", 
     RowBox[{"Conjugate", "[", "a0Rshift\[Lambda]2", "]"}]}]}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]2sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"violRsplit", "==", "0"}], ",", "\[Lambda]2"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"a0Rshift\[Lambda]2", "=", 
  RowBox[{
   RowBox[{"a0Rshift\[Lambda]2", "/.", "\[Lambda]2sol"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.89349651473326*^9, 3.893496637873555*^9}, {
  3.893496676425379*^9, 3.89349667857057*^9}, {3.89349691288159*^9, 
  3.893496913461916*^9}, {3.8934969812078457`*^9, 3.893497001601419*^9}, {
  3.8934991127147083`*^9, 3.893499113269165*^9}, {3.894621099212883*^9, 
  3.894621099930456*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"9eaf778c-4773-4671-8476-a4e5fd82efa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", "\[Lambda]2"}], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.893496608456901*^9, 3.8934966382462177`*^9}, 
   3.89349668011508*^9, {3.89349691383189*^9, 3.893496934475337*^9}, {
   3.893496988023448*^9, 3.893497002494939*^9}, 3.893498476377489*^9, {
   3.8934990976969557`*^9, 3.893499113757865*^9}, 3.893499575833795*^9, 
   3.893501608182873*^9, 3.8935017153335943`*^9, 3.893501827958404*^9, 
   3.893502170201475*^9, 3.893502221529038*^9, 3.893503260076084*^9, 
   3.893503334257926*^9, 3.894620791877584*^9, {3.894621096197946*^9, 
   3.894621100604926*^9}, 3.894621293675915*^9, 3.894621632758437*^9, 
   3.8946222993463907`*^9, 3.8946226663946753`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"03fd0084-77c0-4122-93db-513c791f5e51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"49", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], "-", 
    FractionBox["\[ImaginaryI]", 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893496608456901*^9, 3.8934966382462177`*^9}, 
   3.89349668011508*^9, {3.89349691383189*^9, 3.893496934475337*^9}, {
   3.893496988023448*^9, 3.893497002494939*^9}, 3.893498476377489*^9, {
   3.8934990976969557`*^9, 3.893499113757865*^9}, 3.893499575833795*^9, 
   3.893501608182873*^9, 3.8935017153335943`*^9, 3.893501827958404*^9, 
   3.893502170201475*^9, 3.893502221529038*^9, 3.893503260076084*^9, 
   3.893503334257926*^9, 3.894620791877584*^9, {3.894621096197946*^9, 
   3.894621100604926*^9}, 3.894621293675915*^9, 3.894621632758437*^9, 
   3.8946222993463907`*^9, 3.894622666421166*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"e36692ae-a6bc-4355-85a8-bcdf9a19b4d5"]
}, Open  ]],

Cell["\<\
Apply most general coordinate shift and basis transformation (compatible with \
weight filtration):\
\>", "Text",
 CellChangeTimes->{{3.893451376949044*^9, 3.8934513846686897`*^9}, {
  3.8934539406742687`*^9, 
  3.893453988190205*^9}},ExpressionUUID->"237f969a-0dfc-4d07-90b1-\
eb4754e399af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shifts", "=", 
   RowBox[{
    RowBox[{"Array", "[", 
     RowBox[{"m", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "->", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftvars", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", "shifts", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtShift", "=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"0", " ", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"shifts", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1Shift", "=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"\[Lambda]1", " ", "nMWfinal"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0Rshift", "=", 
   RowBox[{
    RowBox[{"ExtShift", ".", "\[Lambda]1Shift", ".", "a0Rshift\[Lambda]2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"genextshift", "=", 
  RowBox[{"GenExt", "[", "a0Rshift", "]"}]}]}], "Input",
 CellChangeTimes->{{3.893451386732291*^9, 3.89345139337586*^9}, {
   3.893451544905002*^9, 3.893451675807802*^9}, {3.893451822823744*^9, 
   3.893451862985495*^9}, {3.893452149546586*^9, 3.893452160125246*^9}, {
   3.893452231617654*^9, 3.893452246742785*^9}, {3.893452488732512*^9, 
   3.8934524890416*^9}, {3.89345277983456*^9, 3.893452785919778*^9}, {
   3.893452882020792*^9, 3.893452885172735*^9}, {3.893452993646894*^9, 
   3.893453095037231*^9}, {3.893453863187531*^9, 3.893453938108121*^9}, {
   3.893453990974114*^9, 3.89345399122056*^9}, {3.8934550331986732`*^9, 
   3.893455045616036*^9}, {3.893455490415977*^9, 3.893455490838695*^9}, {
   3.8934559255894403`*^9, 3.8934559344896517`*^9}, {3.893457245593484*^9, 
   3.893457256544681*^9}, {3.893487497093334*^9, 3.893487497219523*^9}, 
   3.893487553014205*^9, {3.893496641419692*^9, 3.893496673194989*^9}, {
   3.89349692506418*^9, 3.893496930533519*^9}, 3.89349710689513*^9, {
   3.8946211076146383`*^9, 3.894621107712076*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"25eab079-b8a4-497d-a4c1-2db6f86d4389"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "6"]}], "+", "\[Lambda]1", "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "+", 
    RowBox[{"2", " ", "\[Lambda]1"}], "+", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "6"]}], "+", "\[Lambda]1", "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ",", 
   RowBox[{"4", "+", 
    RowBox[{"2", " ", "\[Lambda]1"}], "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893497107587406*^9, 3.89349852901223*^9, {3.893499104371098*^9, 
   3.8934991156074743`*^9}, 3.893499613653803*^9, 3.8935016083176203`*^9, 
   3.893501715391879*^9, 3.893501828136098*^9, 3.89350217185668*^9, 
   3.893502221700938*^9, 3.893503260136147*^9, 3.893503334403183*^9, 
   3.894620792000403*^9, 3.894621109697967*^9, 3.894621293796465*^9, 
   3.894621632929525*^9, 3.8946222994801702`*^9, 3.894622666521056*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"284e6a1d-9342-4a4e-a751-7e94ed526e36"]
}, Open  ]],

Cell["Impose form on extension data by coordinate transformations", "Text",
 CellChangeTimes->{{3.8934539964171743`*^9, 3.893454004108536*^9}, {
  3.893454769519926*^9, 
  3.893454775652636*^9}},ExpressionUUID->"84ab74d0-b445-4a2d-8cdf-\
3bdb55722c7b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"constrainta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"genextshift", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1sol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"constrainta", ",", "\[Lambda]1"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"genextshift2", "=", 
  RowBox[{
   RowBox[{"genextshift", "/.", "\[Lambda]1sol"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.893454005652998*^9, 3.893454070338916*^9}, {
   3.893454117170781*^9, 3.893454267068829*^9}, {3.893454628083089*^9, 
   3.8934546381677437`*^9}, {3.893454707200568*^9, 3.8934547901807957`*^9}, {
   3.893454828369398*^9, 3.893454830027957*^9}, {3.89345514051425*^9, 
   3.893455141132822*^9}, {3.893455227812171*^9, 3.893455227943371*^9}, {
   3.893455478400478*^9, 3.893455512987845*^9}, 3.893457259567541*^9, 
   3.893487512416088*^9, {3.893487555683609*^9, 3.893487567614209*^9}, {
   3.893487742099246*^9, 3.8934877472849407`*^9}, {3.893496454799391*^9, 
   3.893496457362805*^9}, {3.893496689934359*^9, 3.893496691678349*^9}, {
   3.893496724335684*^9, 3.89349674349962*^9}, {3.89349683173848*^9, 
   3.893496833198045*^9}, {3.893497038866111*^9, 3.8934970457010736`*^9}, {
   3.893497127643539*^9, 3.893497141146402*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"0c7db71d-be9a-4a42-ba9c-51b05609d39a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    FractionBox["1", "6"], "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["14", "3"], "+", 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "-", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893497128100848*^9, 3.893497143048473*^9}, 
   3.8934985308385677`*^9, 3.89349911716409*^9, 3.893499615982972*^9, 
   3.893501608340946*^9, 3.8935017154131203`*^9, 3.8935018281663446`*^9, 
   3.8935021736694393`*^9, 3.893502221742178*^9, 3.893503260158359*^9, 
   3.893503334431943*^9, 3.894620792018508*^9, 3.894621111915694*^9, 
   3.894621293810519*^9, 3.894621632949791*^9, 3.894622299492416*^9, 
   3.894622666541535*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"3d7b592e-c5cb-494e-bc6d-c3fa2416aec0"]
}, Open  ]],

Cell["\<\
Impose final constraint, and restrict to range, by using basis transformation:\
\>", "Text",
 CellChangeTimes->{{3.893454791687401*^9, 3.893454801989232*^9}, {
  3.8934967620275583`*^9, 3.893496777021244*^9}, {3.893496838029706*^9, 
  3.89349685141401*^9}},ExpressionUUID->"f47d78af-06bb-4ba0-84e2-\
3f558dddf823"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"constraintb", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"genextshift2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "==", 
      RowBox[{"genextshift2", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ranges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], "<=", "genextshift2", "<=", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"constraintb", ",", "ranges"}], "]"}], "/.", "\[Lambda]1sol"}], "/.",
    "\[Lambda]2sol"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"msol", "=", 
   RowBox[{
    RowBox[{"FindInstance", "[", 
     RowBox[{"eqs", ",", "shiftvars", ",", "Integers"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0Rshift", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "ExtShift", ".", "\[Lambda]1Shift", ".", "\[Lambda]2Shift", ".", 
        "a0res"}], "/.", "\[Lambda]1sol"}], "/.", "\[Lambda]2sol"}], "/.", 
     "msol"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genextshift2", "/.", "\[Lambda]1sol"}], "/.", "\[Lambda]2sol"}], "/.",
   "msol"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]1", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]2"}]}], "/.", 
      "\[Lambda]1sol"}], "/.", "\[Lambda]2sol"}], "/.", "msol"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.8934548065200768`*^9, 3.893454884863924*^9}, {
   3.8934549949213142`*^9, 3.893455000992491*^9}, 3.8934550582658987`*^9, {
   3.893455112489983*^9, 3.893455148676467*^9}, {3.89345523831083*^9, 
   3.893455280646617*^9}, {3.893455323061754*^9, 3.89345535052285*^9}, {
   3.893455415798234*^9, 3.893455417591097*^9}, {3.893455522307748*^9, 
   3.8934555226442537`*^9}, {3.893455562806149*^9, 3.893455588792502*^9}, {
   3.893455885632745*^9, 3.8934558965072117`*^9}, {3.893455943489205*^9, 
   3.893455946929077*^9}, {3.893456131672844*^9, 3.893456133174561*^9}, {
   3.8934564828760767`*^9, 3.893456526704644*^9}, {3.89348538384645*^9, 
   3.8934854237602882`*^9}, {3.893486488827415*^9, 3.893486489830688*^9}, {
   3.893487569332348*^9, 3.893487569985446*^9}, {3.893487624563778*^9, 
   3.893487625245288*^9}, {3.893487749900351*^9, 3.893487755994774*^9}, {
   3.893494602786598*^9, 3.893494603756666*^9}, {3.893496756719832*^9, 
   3.893496825541267*^9}, {3.8934968605801773`*^9, 3.8934968913657093`*^9}, {
   3.893497048775964*^9, 3.893497083585363*^9}, {3.893497152916033*^9, 
   3.893497155311893*^9}, {3.893497189389867*^9, 3.89349720605477*^9}, {
   3.8934985747650223`*^9, 3.893498590008974*^9}, {3.893499124780252*^9, 
   3.893499131080719*^9}, {3.893499168564314*^9, 3.893499174795588*^9}, {
   3.893501865497211*^9, 3.89350189405711*^9}, {3.893501926750328*^9, 
   3.8935019415271387`*^9}, {3.8946211144498587`*^9, 3.894621116615559*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"6eb56804-5f02-4020-9799-708728643dde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"-", "4"}], "\[LessEqual]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], "+", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"m", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ",", "0", ",", 
      RowBox[{
       FractionBox["1", "6"], "+", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"m", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ",", 
      RowBox[{
       FractionBox["14", "3"], "+", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}], "\[LessEqual]", "3"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.893455281176602*^9, {3.8934553257588263`*^9, 3.893455350875951*^9}, {
   3.89345541627843*^9, 3.89345541799616*^9}, {3.89345551673952*^9, 
   3.8934555230795593`*^9}, {3.893455581163862*^9, 3.893455589151023*^9}, {
   3.893455888260665*^9, 3.893455896862419*^9}, {3.8934559402708282`*^9, 
   3.893455947423707*^9}, 3.893456133660767*^9, 3.893456445975322*^9, 
   3.89345652707474*^9, 3.893457181531959*^9, 3.89348492741108*^9, {
   3.893485403003166*^9, 3.89348542423577*^9}, 3.8934854630102053`*^9, 
   3.893486490704844*^9, 3.8934867134880857`*^9, 3.893487570963626*^9, 
   3.893487628715914*^9, 3.893487756366056*^9, 3.893489035014086*^9, 
   3.893491180269454*^9, 3.8934918138420067`*^9, 3.893494388123891*^9, 
   3.893494545682694*^9, 3.893494604826351*^9, 3.8934951494542103`*^9, {
   3.893496865587687*^9, 3.893496892101646*^9}, 3.8934969394827633`*^9, {
   3.8934970314593487`*^9, 3.893497083972307*^9}, {3.893497147311654*^9, 
   3.893497156481256*^9}, {3.8934971916869287`*^9, 3.893497206564394*^9}, 
   3.893498535162787*^9, {3.8934985781346416`*^9, 3.893498590452469*^9}, {
   3.8934991186319637`*^9, 3.893499131520505*^9}, 3.893499175502254*^9, 
   3.893499618104707*^9, 3.893501608386565*^9, 3.893501715441395*^9, 
   3.893501828309477*^9, {3.8935018658644342`*^9, 3.893501894487471*^9}, {
   3.8935019318330507`*^9, 3.8935019447392807`*^9}, 3.893502179428649*^9, 
   3.8935022217723007`*^9, 3.893503260191875*^9, 3.89350333445457*^9, 
   3.894620792027266*^9, 3.894621126876305*^9, 3.894621293818659*^9, 
   3.8946216329616213`*^9, 3.894622299499407*^9, 3.894622666549017*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"5497dc15-c144-458b-867f-6b0eb0da2eff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "3"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}], ",", 
   FractionBox["5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893455281176602*^9, {3.8934553257588263`*^9, 3.893455350875951*^9}, {
   3.89345541627843*^9, 3.89345541799616*^9}, {3.89345551673952*^9, 
   3.8934555230795593`*^9}, {3.893455581163862*^9, 3.893455589151023*^9}, {
   3.893455888260665*^9, 3.893455896862419*^9}, {3.8934559402708282`*^9, 
   3.893455947423707*^9}, 3.893456133660767*^9, 3.893456445975322*^9, 
   3.89345652707474*^9, 3.893457181531959*^9, 3.89348492741108*^9, {
   3.893485403003166*^9, 3.89348542423577*^9}, 3.8934854630102053`*^9, 
   3.893486490704844*^9, 3.8934867134880857`*^9, 3.893487570963626*^9, 
   3.893487628715914*^9, 3.893487756366056*^9, 3.893489035014086*^9, 
   3.893491180269454*^9, 3.8934918138420067`*^9, 3.893494388123891*^9, 
   3.893494545682694*^9, 3.893494604826351*^9, 3.8934951494542103`*^9, {
   3.893496865587687*^9, 3.893496892101646*^9}, 3.8934969394827633`*^9, {
   3.8934970314593487`*^9, 3.893497083972307*^9}, {3.893497147311654*^9, 
   3.893497156481256*^9}, {3.8934971916869287`*^9, 3.893497206564394*^9}, 
   3.893498535162787*^9, {3.8934985781346416`*^9, 3.893498590452469*^9}, {
   3.8934991186319637`*^9, 3.893499131520505*^9}, 3.893499175502254*^9, 
   3.893499618104707*^9, 3.893501608386565*^9, 3.893501715441395*^9, 
   3.893501828309477*^9, {3.8935018658644342`*^9, 3.893501894487471*^9}, {
   3.8935019318330507`*^9, 3.8935019447392807`*^9}, 3.893502179428649*^9, 
   3.8935022217723007`*^9, 3.893503260191875*^9, 3.89350333445457*^9, 
   3.894620792027266*^9, 3.894621126876305*^9, 3.894621293818659*^9, 
   3.8946216329616213`*^9, 3.894622299499407*^9, 3.894622666592904*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"2d9c33bc-dccd-4cf3-a416-cc51ef1ab9a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["7", "6"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{
  3.893455281176602*^9, {3.8934553257588263`*^9, 3.893455350875951*^9}, {
   3.89345541627843*^9, 3.89345541799616*^9}, {3.89345551673952*^9, 
   3.8934555230795593`*^9}, {3.893455581163862*^9, 3.893455589151023*^9}, {
   3.893455888260665*^9, 3.893455896862419*^9}, {3.8934559402708282`*^9, 
   3.893455947423707*^9}, 3.893456133660767*^9, 3.893456445975322*^9, 
   3.89345652707474*^9, 3.893457181531959*^9, 3.89348492741108*^9, {
   3.893485403003166*^9, 3.89348542423577*^9}, 3.8934854630102053`*^9, 
   3.893486490704844*^9, 3.8934867134880857`*^9, 3.893487570963626*^9, 
   3.893487628715914*^9, 3.893487756366056*^9, 3.893489035014086*^9, 
   3.893491180269454*^9, 3.8934918138420067`*^9, 3.893494388123891*^9, 
   3.893494545682694*^9, 3.893494604826351*^9, 3.8934951494542103`*^9, {
   3.893496865587687*^9, 3.893496892101646*^9}, 3.8934969394827633`*^9, {
   3.8934970314593487`*^9, 3.893497083972307*^9}, {3.893497147311654*^9, 
   3.893497156481256*^9}, {3.8934971916869287`*^9, 3.893497206564394*^9}, 
   3.893498535162787*^9, {3.8934985781346416`*^9, 3.893498590452469*^9}, {
   3.8934991186319637`*^9, 3.893499131520505*^9}, 3.893499175502254*^9, 
   3.893499618104707*^9, 3.893501608386565*^9, 3.893501715441395*^9, 
   3.893501828309477*^9, {3.8935018658644342`*^9, 3.893501894487471*^9}, {
   3.8935019318330507`*^9, 3.8935019447392807`*^9}, 3.893502179428649*^9, 
   3.8935022217723007`*^9, 3.893503260191875*^9, 3.89350333445457*^9, 
   3.894620792027266*^9, 3.894621126876305*^9, 3.894621293818659*^9, 
   3.8946216329616213`*^9, 3.894622299499407*^9, 3.8946226666121483`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"2574bd46-4a0f-4be4-a1bf-2af37b1f1aa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0Rfinal", "=", 
   RowBox[{"a0Rshift", "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"a0Rfinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a0Rfinal", "/", 
     RowBox[{"a0Rfinal", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "ExpToTrig"}]}]}], "Input",
 CellChangeTimes->{{3.893486517408493*^9, 3.893486550552044*^9}, {
   3.8934874293024397`*^9, 3.893487458146942*^9}, {3.893487577167457*^9, 
   3.893487660814147*^9}, 3.893494614094502*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"a2afbeab-99b9-4e54-bdc3-e0b589ca99f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{
    FractionBox["7", "3"], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], 
     SqrtBox["3"]]}], ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8934865224364223`*^9, 3.8934865597796*^9}, {
   3.893486756288259*^9, 3.893486762825314*^9}, {3.893486874017227*^9, 
   3.893486892460367*^9}, 3.893486962586872*^9, 3.893487062820827*^9, {
   3.893487422034018*^9, 3.893487458516246*^9}, 3.893487577951344*^9, {
   3.893487645613996*^9, 3.893487661241445*^9}, 3.893487770813355*^9, 
   3.8934945524199247`*^9, 3.893494617411151*^9, 3.893495162051458*^9, 
   3.893498606783543*^9, 3.89349913668496*^9, 3.893499177349049*^9, 
   3.893499624847147*^9, 3.893501608429784*^9, 3.893501715481494*^9, 
   3.893501828500428*^9, 3.89350222183854*^9, 3.8935032602563457`*^9, 
   3.893503334546514*^9, 3.8946207921078863`*^9, 3.894621131170087*^9, 
   3.8946212938703527`*^9, 3.8946216329948797`*^9, 3.894622299547558*^9, 
   3.894622666620895*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"a8f7340c-a64c-40f4-be3b-df4e34ddfbd8"]
}, Open  ]],

Cell["Read off extension data:", "Text",
 CellChangeTimes->{{3.893414339724843*^9, 
  3.8934143443513193`*^9}},ExpressionUUID->"1ad85aba-5309-406d-91a9-\
e79bb787883d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ext", "[", "a0R_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", "eqs"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"non", "-", 
       RowBox[{
       "Rsplit", " ", "piece", " ", "is", " ", "proportional", " ", "to", " ", 
        RowBox[{"N", ".", "a0"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Tau]", "=", 
       RowBox[{"a0R", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqs", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]", "+", 
           RowBox[{"\[Gamma]", " ", "\[Tau]"}]}], "==", 
          RowBox[{"a0R", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"\[Gamma]", "==", 
          RowBox[{"a0R", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Delta]", ",", "\[Gamma]"}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"{", 
           RowBox[{"\[Delta]", ",", "\[Gamma]"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"extfinal", "=", 
  RowBox[{
   RowBox[{"Ext", "[", "a0Rfinal", "]"}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.893414345414338*^9, 3.893414355422806*^9}, {
   3.893414419915949*^9, 3.8934145714615917`*^9}, {3.893418965799971*^9, 
   3.8934189774854593`*^9}, {3.893419189242679*^9, 3.8934191983908*^9}, {
   3.893419504133752*^9, 3.893419505777281*^9}, 3.893419539548622*^9, {
   3.893419581899252*^9, 3.89341958256608*^9}, {3.8934361703740063`*^9, 
   3.8934361724889402`*^9}, {3.8934550926089973`*^9, 3.893455106361191*^9}, 
   3.8934551656235867`*^9, {3.893455259815755*^9, 3.893455266056284*^9}, {
   3.8934553683891363`*^9, 3.893455369972541*^9}, {3.8934561185887003`*^9, 
   3.893456119065935*^9}, {3.893456553960947*^9, 3.893456556178171*^9}, {
   3.8934864979725447`*^9, 3.893486499726647*^9}, {3.893486972490324*^9, 
   3.8934869726744833`*^9}, {3.893487693232074*^9, 3.893487718892548*^9}, {
   3.893494623305578*^9, 3.8934946236307497`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"700d7250-f151-402b-bc84-916211f62d15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5", "3"], ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.893414435460256*^9, {3.893414571787594*^9, 3.8934145794944057`*^9}, 
   3.893418997145892*^9, 3.893419240989046*^9, {3.8934195065688763`*^9, 
   3.893419539813052*^9}, 3.893419617428687*^9, 3.8934197735757523`*^9, 
   3.893429649658286*^9, {3.8934361677397623`*^9, 3.89343618515976*^9}, 
   3.893449854066366*^9, 3.893450867538415*^9, 3.893451048528026*^9, 
   3.893455106746498*^9, 3.8934551552824593`*^9, 3.893455247710732*^9, {
   3.893455366236927*^9, 3.893455370302878*^9}, 3.893455537692127*^9, 
   3.893456020610613*^9, 3.893456119627923*^9, {3.8934565457611017`*^9, 
   3.8934565565475607`*^9}, 3.893484944406111*^9, 3.8934865006887503`*^9, 
   3.893486897712305*^9, {3.8934869673570642`*^9, 3.8934869730548677`*^9}, 
   3.893487070013036*^9, 3.8934875801715937`*^9, 3.893487662544256*^9, {
   3.893487703767968*^9, 3.893487719545117*^9}, 3.893487773195651*^9, 
   3.893494554378769*^9, {3.893494620413031*^9, 3.893494623979988*^9}, 
   3.893495164430272*^9, 3.8934986104057903`*^9, 3.89349913887081*^9, 
   3.8934991798510637`*^9, 3.893499632618743*^9, 3.893501608461397*^9, 
   3.893501715510858*^9, 3.893501828776335*^9, 3.8935022218693953`*^9, 
   3.8935032602878036`*^9, 3.893503334569662*^9, 3.8946207921133223`*^9, 
   3.8946211327635508`*^9, 3.8946212938761168`*^9, 3.8946216330143967`*^9, 
   3.894622299559651*^9, 3.8946226666416483`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"3d7de46f-3621-4f9e-b12d-fb9c55126bf2"]
}, Open  ]],

Cell["\<\
Rotation to monodromy weight basis with extension data normalized\
\>", "Text",
 CellChangeTimes->{{3.893419849090279*^9, 3.893419857280149*^9}, {
  3.894622049455215*^9, 
  3.8946220531880207`*^9}},ExpressionUUID->"64cd4c9e-e725-4a00-9ea3-\
93a729d4e80c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TLCStoMWfinal", "=", 
   RowBox[{
    RowBox[{"ExtShift", ".", "TLCStoMW"}], "/.", "msol"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893419858350622*^9, 3.893419881848898*^9}, {
   3.8934199216141872`*^9, 3.893419932495981*^9}, {3.893455390710135*^9, 
   3.893455409248102*^9}, {3.893455443138425*^9, 3.893455445968006*^9}, {
   3.8934560909312973`*^9, 3.8934560935678883`*^9}, {3.893486900199317*^9, 
   3.893486902074451*^9}, 3.893494629316174*^9, {3.8946211373341007`*^9, 
   3.894621137414814*^9}, {3.8946220473829403`*^9, 3.894622047427387*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"10f79257-009b-4361-8ba4-d85f0bad58ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Subsubsection",
 CellChangeTimes->{{3.893419985361938*^9, 
  3.8934199890179977`*^9}},ExpressionUUID->"202a5706-2b75-47b8-a097-\
97ecadffab5a"],

Cell["\<\
The rotation from the LCS frame to the Hodge frame (not including the switch \
in symplectic convention)\
\>", "Text",
 CellChangeTimes->{{3.893419989971912*^9, 
  3.8934200156730213`*^9}},ExpressionUUID->"e794fc52-5216-43fc-bea4-\
7bc0e7a6f267"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TLCStoMWfinal", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.893420016562134*^9, 3.893420024174848*^9}, {
  3.89462205687881*^9, 3.894622057894068*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"48a97e86-67b3-4fc2-bdf7-9c44e83f8a44"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}]},
     {"0", "3", "1", "0"},
     {
      RowBox[{"-", "12"}], 
      RowBox[{"-", "3"}], "4", 
      RowBox[{"-", "4"}]},
     {
      RowBox[{"-", "1"}], "8", "3", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.893420024448875*^9, 3.893420107331538*^9, 
  3.89342965544772*^9, 3.893449869646419*^9, 3.893456097601213*^9, 
  3.893456561127186*^9, 3.8934849487537394`*^9, 3.893486907045434*^9, 
  3.893486981853712*^9, 3.893494558402666*^9, 3.893494631562396*^9, 
  3.8934986148269167`*^9, 3.893499184500248*^9, 3.8934996388068447`*^9, 
  3.8935016084912367`*^9, 3.893501715538991*^9, 3.8935018288310013`*^9, 
  3.893502221900383*^9, 3.893503260318323*^9, 3.893503334601719*^9, 
  3.894620792134645*^9, 3.894621139622879*^9, 3.8946212938916492`*^9, 
  3.89462163304077*^9, 3.894622058230196*^9, 3.894622299576733*^9, 
  3.89462266666568*^9},
 CellLabel->
  "Out[130]//MatrixForm=",ExpressionUUID->"13eded3f-1295-46b4-9c6f-\
903e69e495e5"]
}, Open  ]],

Cell["Transition matrix from Frobenius to Hodge basis", "Text",
 CellChangeTimes->{{3.893420025867877*^9, 
  3.893420046056286*^9}},ExpressionUUID->"d8d6b160-666a-4dc1-b191-\
323816e1462d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TFrobtoMW", "=", 
   RowBox[{
    RowBox[{"TLCStoMWfinal", ".", "rotpairing", ".", "TransitionMatrix"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TFrobtoMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893414008464657*^9, 3.893414028856526*^9}, {
  3.893419963196404*^9, 3.893419963622345*^9}, {3.893420047434896*^9, 
  3.893420063617949*^9}, {3.894622642285191*^9, 3.894622675220323*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"c4335768-d296-4e30-96dd-8a010fa99abb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], "0", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"9", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"12", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
           RowBox[{"9", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"234", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           RowBox[{"144", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"78", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"5", "/", "6"}]], " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"24", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
           RowBox[{"117", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"5", "/", "6"}]], " ", 
            SqrtBox["3"], " ", 
            RowBox[{"Log", "[", "3", "]"}]}], "+", 
           RowBox[{"216", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"Log", "[", "27", "]"}]}], "-", 
           RowBox[{"72", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"Log", "[", "27", "]"}]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "29"}], " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], "-", 
             RowBox[{"42", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"5", "/", "6"}]], " ", 
              SqrtBox["3"], " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"Log", "[", "27", "]"}]}], "-", 
             RowBox[{"27", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"Log", "[", "27", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"27", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893414016444628*^9, 3.8934140291120243`*^9}, {
   3.893419963963203*^9, 3.893419977761718*^9}, 3.89342006396*^9, 
   3.893420108677161*^9, 3.893429657171434*^9, 3.893456102323688*^9, 
   3.8934565636382427`*^9, 3.8934849502100573`*^9, 3.893486985150935*^9, 
   3.89349455994951*^9, 3.893494633309445*^9, 3.89349861658911*^9, 
   3.89349918610867*^9, 3.893499641461362*^9, 3.893501608642004*^9, 
   3.893501715566122*^9, 3.893501828904179*^9, 3.893502221992011*^9, 
   3.8935032603471823`*^9, 3.8935033347498007`*^9, 3.894620792255603*^9, 
   3.894621141388708*^9, 3.894621294014777*^9, 3.8946216331129017`*^9, 
   3.894622060307098*^9, 3.894622299738838*^9, {3.894622666787758*^9, 
   3.8946226768591843`*^9}},
 CellLabel->
  "Out[146]//MatrixForm=",ExpressionUUID->"76279a05-d68e-46e8-8663-\
7539593828d6"]
}, Open  ]],

Cell["Boundary data", "Text",
 CellChangeTimes->{{3.893420066119789*^9, 
  3.8934200711806192`*^9}},ExpressionUUID->"cea28697-9bcc-43fa-80a4-\
e232a2f249fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nMWfinal", "//", 
  "MatrixForm"}], "\[IndentingNewLine]", "\[Tau]", "\[IndentingNewLine]", \
"extfinal", "\[IndentingNewLine]", 
 RowBox[{"a0Rfinal", "//", "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893420071968754*^9, 3.893420225485394*^9}, {
  3.8946211455792637`*^9, 3.8946211456545153`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"33ee4439-0a99-4fb6-91ee-2a444cc41461"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"2", "1", "0", "0"},
     {"1", "2", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.894620792262125*^9, 3.894621145956946*^9, 3.894621294020694*^9, 
   3.8946216331210623`*^9, 3.8946220618745203`*^9, 3.894622299746257*^9, {
   3.8946226667945547`*^9, 3.894622678792247*^9}},
 CellLabel->
  "Out[147]//MatrixForm=",ExpressionUUID->"2708bf16-4386-4339-88c1-\
426e6deb12b7"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"-", "1"}], ")"}], 
  RowBox[{"2", "/", "3"}]]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.894620792262125*^9, 3.894621145956946*^9, 3.894621294020694*^9, 
   3.8946216331210623`*^9, 3.8946220618745203`*^9, 3.894622299746257*^9, {
   3.8946226667945547`*^9, 3.8946226787968407`*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"c3dbd18b-d512-40ca-a1d9-5ad7f3d5815d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5", "3"], ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.894620792262125*^9, 3.894621145956946*^9, 3.894621294020694*^9, 
   3.8946216331210623`*^9, 3.8946220618745203`*^9, 3.894622299746257*^9, {
   3.8946226667945547`*^9, 3.894622678800967*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"273f9a66-4eb4-4886-836c-75b76058bf84"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "2"]}]},
      {
       RowBox[{
        FractionBox["7", "3"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["3"]]}]},
      {
       RowBox[{"-", 
        FractionBox["4", "3"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420141123809*^9, 3.893420161654283*^9}, {
   3.89342020023492*^9, 3.893420225810874*^9}, 3.893429658616057*^9, {
   3.89345611128409*^9, 3.893456139414282*^9}, 3.893456565761854*^9, 
   3.893484952542624*^9, 3.893494567750638*^9, 3.893494635532987*^9, 
   3.893498618369746*^9, 3.893499188501974*^9, 3.8934996435071077`*^9, 
   3.893501608665737*^9, 3.893501715587837*^9, 3.89350182892638*^9, 
   3.8935022220155573`*^9, 3.8935032603682327`*^9, 3.893503334778426*^9, 
   3.894620792262125*^9, 3.894621145956946*^9, 3.894621294020694*^9, 
   3.8946216331210623`*^9, 3.8946220618745203`*^9, 3.894622299746257*^9, {
   3.8946226667945547`*^9, 3.8946226788051357`*^9}},
 CellLabel->
  "Out[150]//MatrixForm=",ExpressionUUID->"77592ffc-42e2-45e6-8fb6-\
be6011ab8f33"]
}, Open  ]],

Cell["Read off a,b,c:", "Text",
 CellChangeTimes->{{3.893420226973827*^9, 
  3.893420231094553*^9}},ExpressionUUID->"f1d6251e-f5ee-4a29-96c5-\
30d1fd448789"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairingK3", "=", 
   RowBox[{"nMWfinal", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"pairingK3", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"pairingK3", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"pairingK3", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893420232022758*^9, 3.8934202344290333`*^9}, {
  3.894621150190056*^9, 3.8946211502632*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"d475e16e-7061-42b0-ab42-e48b06b9d68d"],

Cell["LMHS transition matrix", "Text",
 CellChangeTimes->{{3.8934202376677113`*^9, 
  3.8934202417312183`*^9}},ExpressionUUID->"5b8840c0-46e0-4289-a5f4-\
66b92aee4a95"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tlmhs", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]bar", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]", "+", 
         RowBox[{"\[Gamma]", " ", "\[Tau]"}]}], ",", 
        RowBox[{"a", "+", 
         RowBox[{"b", " ", "\[Tau]"}]}], ",", 
        RowBox[{"\[Delta]", "+", 
         RowBox[{"\[Gamma]", " ", "\[Tau]bar"}]}], ",", 
        RowBox[{"a", "+", 
         RowBox[{"b", " ", "\[Tau]bar"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", 
        RowBox[{"b", "+", 
         RowBox[{"c", " ", "\[Tau]"}]}], ",", "\[Gamma]", ",", 
        RowBox[{"b", "+", 
         RowBox[{"c", " ", "\[Tau]bar"}]}]}], "}"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{"Conjugate", "[", "\[Tau]", "]"}]}], ",", 
      RowBox[{"\[Delta]", "->", 
       RowBox[{"extfinal", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"\[Gamma]", "->", 
       RowBox[{"extfinal", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TFrob", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", "Tlmhs", "]"}], ".", "TFrobtoMW"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Tlmhs", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"TFrob", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.89342024267734*^9, 3.893420321284896*^9}, {
  3.894622655902198*^9, 3.894622656445017*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"ad24b7f5-3d0d-4d9c-85cd-d6015dc858ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "1", "0"},
     {
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "2"]}], "0"},
     {
      RowBox[{
       FractionBox["5", "3"], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}], 
      RowBox[{"2", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]]}], 
      RowBox[{
       FractionBox["5", "3"], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "2"]}], ")"}]}]}], 
      RowBox[{
       FractionBox["3", "2"], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "2"]}]},
     {
      RowBox[{"-", 
       FractionBox["4", "3"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}], 
      RowBox[{"-", 
       FractionBox["4", "3"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "2"]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420263334435*^9, 3.8934203215701942`*^9}, 
   3.893429661578125*^9, 3.893456149544096*^9, 3.893456571604598*^9, 
   3.893484988683111*^9, 3.893494573665647*^9, 3.893494639632723*^9, 
   3.89349862264366*^9, 3.8934991920595617`*^9, 3.893499648628768*^9, 
   3.893501609231193*^9, 3.893501715694482*^9, 3.893501830275136*^9, 
   3.893502222388489*^9, 3.893503260472829*^9, 3.893503335417577*^9, 
   3.894620792809758*^9, 3.894621152930513*^9, 3.894621294606524*^9, 
   3.894621633450795*^9, 3.894622066148864*^9, 3.894622301131374*^9, {
   3.894622667392426*^9, 3.894622683257476*^9}},
 CellLabel->
  "Out[157]//MatrixForm=",ExpressionUUID->"2064c826-7f61-4fb1-947c-\
7b779c7d1932"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[Pi]"}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}], "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"81", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420263334435*^9, 3.8934203215701942`*^9}, 
   3.893429661578125*^9, 3.893456149544096*^9, 3.893456571604598*^9, 
   3.893484988683111*^9, 3.893494573665647*^9, 3.893494639632723*^9, 
   3.89349862264366*^9, 3.8934991920595617`*^9, 3.893499648628768*^9, 
   3.893501609231193*^9, 3.893501715694482*^9, 3.893501830275136*^9, 
   3.893502222388489*^9, 3.893503260472829*^9, 3.893503335417577*^9, 
   3.894620792809758*^9, 3.894621152930513*^9, 3.894621294606524*^9, 
   3.894621633450795*^9, 3.894622066148864*^9, 3.894622301131374*^9, {
   3.894622667392426*^9, 3.894622683261861*^9}},
 CellLabel->
  "Out[158]//MatrixForm=",ExpressionUUID->"f7154ff8-c576-4ff1-8906-\
080a41565a40"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instanton map formulation", "Section",
 CellChangeTimes->{{3.893420817945794*^9, 
  3.8934208270775537`*^9}},ExpressionUUID->"aceb56d8-16f8-432f-8bbb-\
ea99bfbadef3"],

Cell["\<\
Now we read off the instanton map from the periods. This will give us a \
canonical coordinate and natural expansions for physical coordinates.

The periods we work with are\
\>", "Text",
 CellChangeTimes->{{3.893420828046688*^9, 3.893420844078196*^9}, {
  3.893420905457562*^9, 
  3.893420922951962*^9}},ExpressionUUID->"ea6fed9e-9d6a-437e-a6b6-\
58f8a68a7ce1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piKMW", "=", 
   RowBox[{
    RowBox[{"TLCStoMWfinal", ".", "rotpairing", ".", "periods"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piKMW", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893420923884962*^9, 3.893420982578466*^9}, {
   3.8934211570697927`*^9, 3.893421161448552*^9}, {3.893421637452354*^9, 
   3.893421639820545*^9}, 3.8934850136114187`*^9, {3.894622586695508*^9, 
   3.894622590788518*^9}, {3.89462266274607*^9, 3.894622662825616*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"fbef3acc-a864-47e0-bb9b-ada195651cf3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["x", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "6"], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
             FractionBox["x", "729"]}], "]"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"18", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"], " ", "\[Pi]"}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], "-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "117"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"234", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]]}], "+", 
            RowBox[{"117", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"5", "/", "6"}]]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "-", 
            RowBox[{"216", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"81", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]], "-", 
        FractionBox[
         RowBox[{"9", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"MeijerG", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["1", "3"], ",", 
                   FractionBox["1", "3"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["2", "3"], ",", 
                   FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
               FractionBox["x", "729"]}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"MeijerG", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["2", "3"], ",", 
                    FractionBox["2", "3"]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "3"], ",", 
                    FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
                FractionBox["x", "729"]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"-", 
                 FractionBox["1", "3"]}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                FractionBox["1", "3"], "]"}], "2"]}]]}], ")"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"13", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"13", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["x", 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               FractionBox["2", "3"], ",", 
               FractionBox["2", "3"], ",", 
               FractionBox["2", "3"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["4", "3"], ",", 
               FractionBox["4", "3"]}], "}"}], ",", 
             FractionBox["x", "729"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]], "+", 
         RowBox[{"486", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"5832", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             SqrtBox["3"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["2", "3"], ",", 
                 FractionBox["2", "3"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
             FractionBox["x", "729"]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"-", 
              FractionBox["1", "3"]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "3"], "]"}], "2"]}]]}], 
        RowBox[{"2592", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.893420936948264*^9, 3.8934209726475363`*^9}, {
   3.893421154602903*^9, 3.893421161732761*^9}, 3.893421640223873*^9, 
   3.893429665407628*^9, {3.8934850077127*^9, 3.893485014926347*^9}, 
   3.893494643192555*^9, 3.893498630879034*^9, 3.8934991951114073`*^9, 
   3.893499651906909*^9, 3.8935016346654673`*^9, 3.893501737348776*^9, 
   3.893502237950346*^9, 3.893503273612892*^9, 3.8935033363607283`*^9, 
   3.894620793715341*^9, 3.89462115698661*^9, 3.894621295497569*^9, 
   3.894621633806038*^9, 3.894622069051676*^9, 3.894622302507098*^9, 
   3.8946226862394*^9},
 CellLabel->
  "Out[160]//MatrixForm=",ExpressionUUID->"7d22e24a-8867-4976-b595-\
c86d1ce45662"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Canonical coordinate", "Subsubsection",
 CellChangeTimes->{{3.89342098538559*^9, 
  3.893420991252137*^9}},ExpressionUUID->"e67c992f-2e58-4ded-81f1-\
0dbf7f84e5bb"],

Cell["\<\
Let us first read off the components of the period vectors along the various \
LMHS components:\
\>", "Text",
 CellChangeTimes->{{3.893420992324572*^9, 3.8934209924590473`*^9}, {
  3.893421096455905*^9, 3.893421146377741*^9}, {3.893421704846759*^9, 
  3.8934217057278748`*^9}, {3.893421770364243*^9, 
  3.893421784940412*^9}},ExpressionUUID->"3cde4f64-af3e-4fad-8ecf-\
37615f438059"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piKHodgecomponents", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "Tlmhs", "]"}], ".", "piKMW"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piKHodgecomponents", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.893426925279428*^9, 3.8934269619532633`*^9}, {
  3.8934946721694803`*^9, 3.893494709446919*^9}, {3.894622666222651*^9, 
  3.894622666291419*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"3185b8b2-17f7-4896-93cd-108c0bf9db8c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], "+", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], "-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "306"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"306", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "+", 
            RowBox[{"306", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"351", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"459", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "-", 
            RowBox[{"14", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"486", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "-", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["4", "3"], ",", 
              FractionBox["4", "3"]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"153", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"306", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"5", "/", "6"}]]}], "-", 
            RowBox[{"153", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "54"}], "-", 
               RowBox[{"30", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"54", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"459", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"5", "/", "6"}]]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"288", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "27", "]"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
         RowBox[{"243", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "6"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["2", "3"], ",", 
                FractionBox["2", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
            FractionBox["x", "729"]}], "]"}]}], 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"-", 
             FractionBox["1", "3"]}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}], "2"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8934269264891977`*^9, 3.893426962351801*^9}, 
   3.893427197040029*^9, 3.893427250339301*^9, 3.893429667984747*^9, 
   3.893485021165105*^9, 3.893494646175959*^9, {3.893494694608117*^9, 
   3.893494709906962*^9}, 3.893498632785756*^9, 3.893499196883194*^9, 
   3.893499655219853*^9, 3.893501635426235*^9, 3.893501737399912*^9, 
   3.89350223810404*^9, 3.893503273667309*^9, 3.8935033372303953`*^9, 
   3.8946207945129013`*^9, 3.894621158746196*^9, 3.894621296321373*^9, 
   3.894621633914777*^9, 3.894622070366885*^9, 3.894622304609406*^9, 
   3.894622688642208*^9},
 CellLabel->
  "Out[162]//MatrixForm=",ExpressionUUID->"8043549c-14ce-49df-a892-\
5b3a607b2e48"]
}, Open  ]],

Cell["\<\
The overall rescaling is given by the first component. The second corresponds \
to the coordinate after this rescaling:\
\>", "Text",
 CellChangeTimes->{{3.8934218152689123`*^9, 
  3.8934218611613503`*^9}},ExpressionUUID->"92415f9f-5d33-4f03-96dc-\
e640613a8fd0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"norm", "=", 
   RowBox[{"piKHodgecomponents", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coord", "=", 
  RowBox[{
   RowBox[{"piKHodgecomponents", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "/", 
   "norm"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893421862201294*^9, 3.893421870677361*^9}, {
  3.893421952305841*^9, 3.8934219774705763`*^9}, {3.893422017994033*^9, 
  3.893422025975026*^9}, {3.89342207634814*^9, 3.8934220999133*^9}, {
  3.893426972793254*^9, 3.893426975475087*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"7a303ecb-722b-4f22-aae2-172986d69385"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "6"], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"486", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "3"], "]"}], "6"]}]], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["4", "3"]}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "306"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"306", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]]}], "+", 
        RowBox[{"306", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"351", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"459", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "3", "]"}]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "27", "]"}]}], "-", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", "7625597484987", "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         RowBox[{"Log", "[", "7625597484987", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "6"], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"], ",", 
          FractionBox["1", "3"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"], ",", 
          FractionBox["2", "3"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["4", "3"]}], "}"}], ",", 
        FractionBox["x", "729"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Log", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Log", "[", "27", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         RowBox[{"Log", "[", "7625597484987", "]"}]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "6"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8934219689682493`*^9, 3.893422026542224*^9}, 
   3.893422100218919*^9, 3.893422570279071*^9, 3.8934226819318657`*^9, 
   3.893425654683941*^9, {3.8934269646175747`*^9, 3.893426976161182*^9}, 
   3.893427200267103*^9, 3.893427252156509*^9, 3.893429670593257*^9, 
   3.893485023793243*^9, 3.8934946656257687`*^9, 3.893494717519828*^9, 
   3.893498634989086*^9, 3.893499198548081*^9, 3.893499657730657*^9, 
   3.893501635448063*^9, 3.8935017374212837`*^9, 3.893502238126626*^9, 
   3.893503273692245*^9, 3.8935033372775497`*^9, 3.894620794532857*^9, 
   3.89462116050815*^9, 3.894621296349421*^9, 3.894621633929998*^9, 
   3.8946220720386257`*^9, 3.894622304637669*^9, 3.8946226903902683`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"d490cb3c-8e22-4406-b323-708d55216242"]
}, Open  ]],

Cell["Expand up to given order:", "Text",
 CellChangeTimes->{{3.893426879760353*^9, 
  3.893426884499304*^9}},ExpressionUUID->"5175da8c-a1f0-4537-8c06-\
a2665dccf0f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"all", " ", "components", " ", "in", " ", "Hodge", " ", "basis"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piKHodgecomponentsexp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"piKHodgecomponents", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         SuperscriptBox["x", "ord"]}], "}"}]}], "//", "PowerExpand"}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"read", " ", "out", " ", "coordinate"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"coord", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"piKHodgecomponentsexp", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/", 
       RowBox[{"piKHodgecomponentsexp", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.893421130141666*^9, 3.8934212078173447`*^9}, {
  3.8934216903556223`*^9, 3.893421786672308*^9}, {3.893421886476061*^9, 
  3.89342188786278*^9}, {3.893421932494944*^9, 3.893421947544551*^9}, {
  3.8934219848123007`*^9, 3.893422011214387*^9}, {3.8934220820498238`*^9, 
  3.8934220937846613`*^9}, {3.893422568150625*^9, 3.89342256825926*^9}, {
  3.8934226799910994`*^9, 3.8934226800541763`*^9}, {3.893423915568536*^9, 
  3.8934239155909758`*^9}, {3.8934256517559853`*^9, 3.8934256519805593`*^9}, {
  3.893426864781253*^9, 3.893426867445178*^9}, {3.893427005912169*^9, 
  3.893427227989203*^9}, {3.893427289984715*^9, 3.8934273826437263`*^9}, {
  3.893429683124782*^9, 3.893429685128084*^9}, {3.893485041345042*^9, 
  3.893485043324155*^9}, {3.893485138290676*^9, 3.893485141737677*^9}, {
  3.893485281911907*^9, 3.8934852914104433`*^9}, {3.893494784842149*^9, 
  3.893494784883497*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"b6842956-0bd9-4114-9313-243c6a7b362a"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"18\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{\
\\\"9\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \\\
\"\[Pi]\\\"}], \\\"3\\\"]], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"3\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"5\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"6\\\"]], \\\" \\\
\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"306\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\"}], \\\"+\\\", RowBox[{\\\"306\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\
\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"6\\\"]]}], \\\"+\\\", RowBox[{\\\"306\\\
\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\
\"5\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \
\\\"6\\\"]]}], \\\"+\\\", RowBox[{\\\"189\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"189\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{\
\\\"189\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \\\
\"\[Pi]\\\"}], \\\"3\\\"]], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"3\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"189\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"5\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"6\\\"]], \\\" \\\
\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}]}]}]}], \\\"}\\\"}]\
\\) are equal to zero. Assuming they are.\"", 2, 166, 1, 18877988717030588915,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.894622692462536*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"9649a288-91a0-4921-b60a-5d348dbab6d3"],

Cell[BoxData[
 RowBox[{
  FractionBox["7", "6"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "10675836478981800000"}], "-", 
      RowBox[{"4234815881161200", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"2741388534900", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"268261133", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}], 
   RowBox[{"240151416475198593600000", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.893485296969685*^9, 3.893494737637494*^9, 
  3.8934948067127523`*^9, 3.893498684559533*^9, 3.893499201095872*^9, 
  3.893499700234226*^9, 3.893501653137878*^9, 3.8935017386084213`*^9, 
  3.893502310563559*^9, 3.893503274863739*^9, 3.89350335527649*^9, 
  3.8946208118111877`*^9, 3.894621163061287*^9, 3.894621313809764*^9, 
  3.8946216990695677`*^9, 3.8946220760497*^9, 3.894622709340289*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"b72ecdd3-bbc6-4819-95f4-162dee0e53b5"]
}, Open  ]],

Cell["Solve order by order for x(q)", "Text",
 CellChangeTimes->{{3.893422040813698*^9, 
  3.8934220578449574`*^9}},ExpressionUUID->"e2da3c74-e9d5-4fc8-b46b-\
f4fbcab259bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"qi", ",", "order"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"xansatz", "=", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coefs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"ord", 
          RowBox[{"(", " ", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", " ", "order"}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coord", "-", 
           FractionBox[
            RowBox[{"Log", "[", "q", "]"}], 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]]}], "/.", 
          "xansatz"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}], ",", "q"}],
      "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", 
      RowBox[{
       RowBox[{"ord", " ", 
        RowBox[{"(", 
         RowBox[{"order", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"xsol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqs", "==", "0"}], ",", "coefs"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8934220468332148`*^9, 3.893422047908633*^9}, {
   3.893422240368086*^9, 3.893422291317301*^9}, {3.893422433731699*^9, 
   3.893422556330545*^9}, {3.8934225944969378`*^9, 3.893422606655273*^9}, {
   3.893422641343917*^9, 3.8934226413694687`*^9}, {3.893422695955738*^9, 
   3.8934229662088213`*^9}, {3.893423056239834*^9, 3.893423071867495*^9}, {
   3.893425659721903*^9, 3.8934256673060102`*^9}, 3.8934947676201344`*^9, {
   3.8934948154958763`*^9, 3.893494887828343*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"2ef98204-ac2a-4bbe-a83e-6d714435f8d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{
    RowBox[{"q", " ", 
     RowBox[{"qi", "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"qi", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "7"], " ", 
     RowBox[{"qi", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"qi", "[", "4", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893494821321103*^9, 3.893494888299691*^9}, 
   3.893499202492872*^9, 3.8934997167440042`*^9, 3.893501653183735*^9, 
   3.893501738648313*^9, 3.8935023106177063`*^9, 3.8935032749103823`*^9, 
   3.89350335532448*^9, 3.89462081183109*^9, 3.894621164195773*^9, 
   3.8946213138308897`*^9, 3.894621699137397*^9, 3.894622078618293*^9, 
   3.894622709386339*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"4fb39d5e-c36f-4231-91ca-196b3240da4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"qi", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", "27"}]}], ",", 
   RowBox[{
    RowBox[{"qi", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["189", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"qi", "[", "3", "]"}], "\[Rule]", 
    FractionBox["318033", "4000"]}], ",", 
   RowBox[{
    RowBox[{"qi", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["5250501", "8000"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.893494821321103*^9, 3.893494888299691*^9}, 
   3.893499202492872*^9, 3.8934997167440042`*^9, 3.893501653183735*^9, 
   3.893501738648313*^9, 3.8935023106177063`*^9, 3.8935032749103823`*^9, 
   3.89350335532448*^9, 3.89462081183109*^9, 3.894621164195773*^9, 
   3.8946213138308897`*^9, 3.894621699137397*^9, 3.894622078618293*^9, 
   3.8946227094805*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"4f4a229f-95ec-4deb-b901-8ed10eb10cfd"]
}, Open  ]],

Cell["\<\
Put together coordinate transformation for covering coordinate\
\>", "Text",
 CellChangeTimes->{{3.893422988990039*^9, 3.893422995298657*^9}, {
  3.893423090587159*^9, 
  3.8934230941567917`*^9}},ExpressionUUID->"18e642c0-681f-4c11-be92-\
544c0f0b0f00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xrep", "=", 
  RowBox[{
   RowBox[{"x", "/.", "xansatz"}], "/.", "xsol"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xrep", "/", 
    RowBox[{"qi", "[", "1", "]"}]}], "/.", "xsol"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.893422997260696*^9, 3.893423103666194*^9}, {
   3.893423160495386*^9, 3.8934231615468082`*^9}, 3.893427906650158*^9, 
   3.89349477631833*^9, {3.893494893382708*^9, 3.893494909456943*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"3108c4ac-c664-40da-b7d0-28c5c3e6e83e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "27"}], " ", "q"}], "-", 
  FractionBox[
   RowBox[{"189", " ", 
    SuperscriptBox["q", "4"]}], "4"], "+", 
  FractionBox[
   RowBox[{"318033", " ", 
    SuperscriptBox["q", "7"]}], "4000"], "-", 
  FractionBox[
   RowBox[{"5250501", " ", 
    SuperscriptBox["q", "10"]}], "8000"]}]], "Output",
 CellChangeTimes->{
  3.8934230463946466`*^9, {3.893423079307979*^9, 3.893423103948614*^9}, 
   3.893423161805751*^9, 3.893425670512833*^9, 3.8934273885108013`*^9, 
   3.893427906913653*^9, 3.8934296937501383`*^9, 3.893494776664645*^9, 
   3.893494806930912*^9, {3.8934948710542192`*^9, 3.8934949099011383`*^9}, 
   3.8934987101667433`*^9, 3.893499205003469*^9, 3.893499721629588*^9, 
   3.893501653308496*^9, 3.893501738759213*^9, 3.893502310742249*^9, 
   3.89350327502625*^9, 3.893503355447044*^9, 3.8946208119428797`*^9, 
   3.894621165982032*^9, 3.894621313938216*^9, 3.894621699249696*^9, 
   3.894622080288719*^9, 3.8946227095247183`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"0229c603-6b4f-455f-8666-c11866887c26"],

Cell[BoxData[
 RowBox[{"q", "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["q", "4"]}], "4"], "-", 
  FractionBox[
   RowBox[{"11779", " ", 
    SuperscriptBox["q", "7"]}], "4000"], "+", 
  FractionBox[
   RowBox[{"194463", " ", 
    SuperscriptBox["q", "10"]}], "8000"]}]], "Output",
 CellChangeTimes->{
  3.8934230463946466`*^9, {3.893423079307979*^9, 3.893423103948614*^9}, 
   3.893423161805751*^9, 3.893425670512833*^9, 3.8934273885108013`*^9, 
   3.893427906913653*^9, 3.8934296937501383`*^9, 3.893494776664645*^9, 
   3.893494806930912*^9, {3.8934948710542192`*^9, 3.8934949099011383`*^9}, 
   3.8934987101667433`*^9, 3.893499205003469*^9, 3.893499721629588*^9, 
   3.893501653308496*^9, 3.893501738759213*^9, 3.893502310742249*^9, 
   3.89350327502625*^9, 3.893503355447044*^9, 3.8946208119428797`*^9, 
   3.894621165982032*^9, 3.894621313938216*^9, 3.894621699249696*^9, 
   3.894622080288719*^9, 3.894622709528514*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"9b2671a0-2737-48e6-a87f-5184ba19637e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instanton map function B(q)", "Subsubsection",
 CellChangeTimes->{{3.8934273983180227`*^9, 
  3.893427406877842*^9}},ExpressionUUID->"f858f548-525c-41e4-9948-\
ccbbacc3d889"],

Cell["\<\
In this new coordinate q there is a single function B(q) that appears in the \
periods and fully determines the instanton map. Here we read it off from the \
remaining components of the periods. \
\>", "Text",
 CellChangeTimes->{{3.8934274079139*^9, 
  3.8934274584930277`*^9}},ExpressionUUID->"a011015b-0fab-4546-a0e0-\
b6083d71e84d"],

Cell["\<\
In the basis given by the LMHS matrix B(q) can be read off directly from the \
third component (normalized by the first component). First we give the \
functional form\
\>", "Text",
 CellChangeTimes->{{3.893427524469454*^9, 3.893427574452619*^9}, {
  3.893427615179496*^9, 
  3.893427645096251*^9}},ExpressionUUID->"99637cbd-885c-4227-8897-\
4d24e1bd3f84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"piKHodgecomponents", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "/", 
    RowBox[{"piKHodgecomponents", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8934274594990873`*^9, 3.8934274655111523`*^9}, {
  3.893427611395259*^9, 3.893427654015785*^9}, {3.893498936033359*^9, 
  3.893498939741022*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"c54ad8ad-fca5-43fa-9dcb-299b728682a1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Pi]", "6"], " ", 
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["4", "3"]}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}], 
  RowBox[{"27", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "3"], "]"}], "12"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
     FractionBox["x", "729"]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.89342763670995*^9, 3.89342765430658*^9}, 
   3.893427911355937*^9, 3.893429696683928*^9, 3.893494966071413*^9, 
   3.893498728994721*^9, 3.893499209384657*^9, 3.8934997272776613`*^9, 
   3.8935016536416492`*^9, 3.893501738853507*^9, 3.893502310951329*^9, 
   3.8935032751224813`*^9, 3.8935033557756453`*^9, {3.8946208122400503`*^9, 
   3.894620841739212*^9}, 3.8946212086663237`*^9, 3.894621314246669*^9, 
   3.894621377753438*^9, 3.8946216994313993`*^9, 3.894622082944764*^9, 
   3.894622709850379*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"f02f14ab-219a-45bd-b413-6d0e5664c2c4"]
}, Open  ]],

Cell["\<\
where we note that it is x(q) following its above definition.\
\>", "Text",
 CellChangeTimes->{{3.893427656976452*^9, 
  3.89342767144067*^9}},ExpressionUUID->"7e5d4e1f-8dc6-4dc4-b9f2-\
5d718e07af76"],

Cell["Likewise, we can get the series form:", "Text",
 CellChangeTimes->{{3.89342767268169*^9, 
  3.893427680497156*^9}},ExpressionUUID->"6fe0eb6d-837e-40ff-ae0f-\
4f3bcfe8121c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bseries", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"piKHodgecomponentsexp", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "/", 
        RowBox[{"piKHodgecomponentsexp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", "xrep"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", 
        RowBox[{"ord", " ", "order"}]}], "}"}]}], "]"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.893427681897685*^9, 3.8934277279597187`*^9}, {
  3.8934989427742653`*^9, 3.89349898113339*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"1eb7a22a-91e7-422c-8c94-d44b00d6066d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Pi]", "6"], " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "392000"}], "+", 
     RowBox[{"196000", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"1002238", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"8275365", " ", 
      SuperscriptBox["q", "9"]}]}], ")"}]}], 
  RowBox[{"12250", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "3"], "]"}], "12"]}]]], "Output",
 CellChangeTimes->{
  3.8934277284237022`*^9, 3.8934279133953*^9, 3.8934296985578213`*^9, 
   3.893494968460397*^9, 3.893498734121772*^9, {3.893498944428074*^9, 
   3.893498964981408*^9}, 3.8934992114410057`*^9, 3.893499731048428*^9, 
   3.8935016537231007`*^9, 3.893501738885515*^9, 3.893502311036429*^9, 
   3.893503275154516*^9, 3.893503355856678*^9, 3.8946208123065557`*^9, 
   3.894620843324531*^9, 3.894621210489361*^9, 3.8946213143123426`*^9, 
   3.894621377791212*^9, 3.894621699499645*^9, 3.8946220856126842`*^9, 
   3.894622709932261*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"95a8b74a-7260-4cbe-8fee-9d4422a13909"]
}, Open  ]],

Cell["Normalization:", "Text",
 CellChangeTimes->{{3.893427742426301*^9, 
  3.8934277449107037`*^9}},ExpressionUUID->"38b26862-4ba1-4e1d-a911-\
51e6716ebc9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "X66"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bnorm", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Bseries", ",", 
      SuperscriptBox["q", "2"]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bseries", "/", "Bnorm"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.89342774807969*^9, 3.8934277701422997`*^9}, 
   3.89342786055247*^9, {3.893498776881567*^9, 3.8934987783589993`*^9}, {
   3.893498933192708*^9, 3.893498933456237*^9}, {3.8934989689467363`*^9, 
   3.8934989747183313`*^9}, {3.893502954081697*^9, 3.893502970858335*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"ded4e8a7-5ecb-4232-b2b1-5e29f7ac2ad6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.893427754117187*^9, 3.8934277704282017`*^9}, 
   3.893427860813191*^9, 3.8934279155493937`*^9, 3.893429701631729*^9, 
   3.893494977422493*^9, 3.893498739415986*^9, 3.8934987789168453`*^9, {
   3.8934989471842833`*^9, 3.8934989751213017`*^9}, 3.893499213385762*^9, 
   3.893499733919011*^9, 3.8935016537468443`*^9, 3.893501738907164*^9, 
   3.893502311057661*^9, 3.89350298192307*^9, 3.893503275176174*^9, 
   3.893503355878433*^9, 3.894620812312436*^9, 3.894620844822075*^9, 
   3.89462121175366*^9, 3.89462131431872*^9, 3.8946213777993727`*^9, 
   3.894621699511153*^9, 3.894622087236631*^9, 3.894622709962326*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"386f6d7a-b316-44fd-825e-fff86ce4cafc"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 177, 2, 18877988717030588915, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.894622709968574*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"62185469-7734-4af9-aec8-a638b8d4a3bd"],

Cell[BoxData["ComplexInfinity"], "Output",
 CellChangeTimes->{{3.893427754117187*^9, 3.8934277704282017`*^9}, 
   3.893427860813191*^9, 3.8934279155493937`*^9, 3.893429701631729*^9, 
   3.893494977422493*^9, 3.893498739415986*^9, 3.8934987789168453`*^9, {
   3.8934989471842833`*^9, 3.8934989751213017`*^9}, 3.893499213385762*^9, 
   3.893499733919011*^9, 3.8935016537468443`*^9, 3.893501738907164*^9, 
   3.893502311057661*^9, 3.89350298192307*^9, 3.893503275176174*^9, 
   3.893503355878433*^9, 3.894620812312436*^9, 3.894620844822075*^9, 
   3.89462121175366*^9, 3.89462131431872*^9, 3.8946213777993727`*^9, 
   3.894621699511153*^9, 3.894622087236631*^9, 3.894622709975718*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"8d7a4bdd-8c34-46f4-b5b5-92b32b1bfa0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "others"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bnorm", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Bseries", ",", "q"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bseries", "/", "Bnorm"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.8935029768119583`*^9, 3.8935029798281603`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"0adbf846-4e67-4367-87fb-230e3fa060a5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "6"]}], 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "3"], "]"}], "12"]]}]], "Output",
 CellChangeTimes->{3.8935032752471333`*^9, 3.893503355947109*^9, 
  3.894620812338511*^9, 3.894620846423311*^9, 3.894621213754827*^9, 
  3.8946213143450108`*^9, 3.894621377824033*^9, 3.894621699532269*^9, 
  3.894622712664694*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"f68aba30-f944-465a-bfbe-4a55e77f9114"],

Cell[BoxData[
 RowBox[{"q", "-", 
  FractionBox[
   SuperscriptBox["q", "4"], "2"], "+", 
  FractionBox[
   RowBox[{"501119", " ", 
    SuperscriptBox["q", "7"]}], "196000"], "-", 
  FractionBox[
   RowBox[{"33777", " ", 
    SuperscriptBox["q", "10"]}], "1600"]}]], "Output",
 CellChangeTimes->{3.8935032752471333`*^9, 3.893503355947109*^9, 
  3.894620812338511*^9, 3.894620846423311*^9, 3.894621213754827*^9, 
  3.8946213143450108`*^9, 3.894621377824033*^9, 3.894621699532269*^9, 
  3.8946227126687202`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"2e359da9-6394-43bf-88f0-751efd86c07f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1445, 831},
WindowMargins->{{14, Automatic}, {Automatic, 73}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e3c1f7f4-20b1-44c5-bde3-ad90c9c446fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 175, 3, 67, "Section",ExpressionUUID->"5e9726b7-d988-4d1d-97b8-5117a9a3e806"],
Cell[758, 27, 762, 16, 60, "Text",ExpressionUUID->"3884feda-1100-4d8b-b045-1d1c29d36056"],
Cell[CellGroupData[{
Cell[1545, 47, 189, 3, 45, "Subsubsection",ExpressionUUID->"f5c61953-6ebe-44aa-af0c-52197f3372dd"],
Cell[1737, 52, 319, 6, 35, "Text",ExpressionUUID->"ecff6157-ac48-4064-bbb4-4cc291fc0e88"],
Cell[2059, 60, 640, 17, 114, "Input",ExpressionUUID->"4c544fb2-7fd8-4b33-a22a-f247d5d9a794"],
Cell[2702, 79, 1437, 27, 101, "Input",ExpressionUUID->"df9928cb-e272-419d-b160-b812f10f6657"],
Cell[4142, 108, 609, 16, 101, "Input",ExpressionUUID->"fa24f0bf-f545-4577-8813-901dd0f23022"],
Cell[4754, 126, 188, 3, 35, "Text",ExpressionUUID->"a9db20b1-5f4f-40b5-bd6b-5ca45e404bfa"],
Cell[CellGroupData[{
Cell[4967, 133, 2011, 55, 116, "Input",ExpressionUUID->"7d6e9f5f-3f74-4910-a22a-9988eb8e35f3"],
Cell[6981, 190, 1178, 17, 34, "Output",ExpressionUUID->"b33043ce-ed7b-4ee7-a885-b3e0feb8b031"],
Cell[8162, 209, 1197, 18, 34, "Output",ExpressionUUID->"4c21546a-e33c-46fe-bbc5-c930bbfcc445"],
Cell[9362, 229, 1177, 17, 34, "Output",ExpressionUUID->"fad9b3de-5e20-4b36-bfe4-055944688de7"]
}, Open  ]],
Cell[10554, 249, 194, 3, 35, "Text",ExpressionUUID->"95f4ea64-359a-4f49-83ba-cc1559d2f6de"],
Cell[10751, 254, 1022, 27, 50, "Input",ExpressionUUID->"ead3f66b-c488-4611-8920-4c468b6e7341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11810, 286, 211, 4, 45, "Subsubsection",ExpressionUUID->"d3de20ef-a1a1-45ed-8165-198ffb14fadc"],
Cell[12024, 292, 191, 3, 35, "Text",ExpressionUUID->"5ecb4502-ec36-47b6-b182-af9dba4f127c"],
Cell[12218, 297, 3525, 97, 145, "Input",ExpressionUUID->"e8283c83-3983-4057-8682-34f6a02e0a12"],
Cell[15746, 396, 228, 4, 35, "Text",ExpressionUUID->"16dd2db6-e682-48fc-bb4f-6213251be820"],
Cell[15977, 402, 1166, 31, 33, "Input",ExpressionUUID->"59d1ce97-809a-4fb6-9c74-d67ba8c29ee8"],
Cell[17146, 435, 230, 4, 35, "Text",ExpressionUUID->"e3c3e748-dbc1-402c-8ef8-ecb362f65cbf"],
Cell[CellGroupData[{
Cell[17401, 443, 9042, 271, 503, "Input",ExpressionUUID->"a678658d-43ff-451c-8c18-99d94a0ac625"],
Cell[26446, 716, 9241, 276, 70, "Output",ExpressionUUID->"85a7c39a-ba67-4776-83fc-e218f712ef42"]
}, Open  ]],
Cell[35702, 995, 191, 3, 35, "Text",ExpressionUUID->"8165813c-ff6a-41e3-86d0-fa5ff385043e"],
Cell[CellGroupData[{
Cell[35918, 1002, 2564, 67, 73, "Input",ExpressionUUID->"68642ae7-4738-44e0-87ca-c4c6d8238e90"],
Cell[38485, 1071, 3574, 105, 70, "Output",ExpressionUUID->"7e895b0b-ec89-47dd-b761-86801e898870"]
}, Open  ]],
Cell[42074, 1179, 174, 3, 35, "Text",ExpressionUUID->"a2d6fd0d-7cef-4f75-82dc-9d68a9934f6a"],
Cell[CellGroupData[{
Cell[42273, 1186, 1838, 54, 93, "Input",ExpressionUUID->"637a8108-5a96-45ce-9743-2ab7870707f0"],
Cell[44114, 1242, 2811, 72, 70, "Output",ExpressionUUID->"91e9f447-67ec-44f0-b3cd-ec85ccc3b563"]
}, Open  ]],
Cell[46940, 1317, 170, 3, 35, "Text",ExpressionUUID->"d2480b12-5a8b-4d85-a876-2e4d9d19d5fc"],
Cell[CellGroupData[{
Cell[47135, 1324, 2467, 69, 243, "Input",ExpressionUUID->"357a51df-730b-4737-910b-5697ee669d82"],
Cell[49605, 1395, 1856, 38, 70, "Output",ExpressionUUID->"42150855-3aba-47fb-bb32-47007f0be277"],
Cell[51464, 1435, 5844, 158, 70, "Output",ExpressionUUID->"2ab3cc7c-e1ab-4111-a884-95101d3cedde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57345, 1598, 623, 14, 52, "Input",ExpressionUUID->"dada1996-e633-430b-b7d2-f5b0e7e387f0"],
Cell[57971, 1614, 810, 16, 70, "Output",ExpressionUUID->"8d9afc51-9548-46cb-9b2c-4f2158ca449d"]
}, Open  ]],
Cell[58796, 1633, 467, 10, 30, "Input",ExpressionUUID->"2ba52569-5038-4406-a78c-6e43cf5ec66b"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59312, 1649, 283, 4, 67, "Section",ExpressionUUID->"ade7d32b-c4c9-4c61-b048-7bdf40583948"],
Cell[59598, 1655, 437, 9, 58, "Text",ExpressionUUID->"3190b1a6-c1ca-424f-afa4-1f3be0d93bac"],
Cell[60038, 1666, 419, 8, 35, "Text",ExpressionUUID->"d382ee89-a590-41d5-b7f4-b4bf948c93eb"],
Cell[CellGroupData[{
Cell[60482, 1678, 269, 4, 54, "Subsection",ExpressionUUID->"e59f78a7-b068-4009-8808-bd38ffc822f0"],
Cell[60754, 1684, 263, 6, 35, "Text",ExpressionUUID->"91f5103a-f143-414d-84f6-98ce5790f94a"],
Cell[CellGroupData[{
Cell[61042, 1694, 244, 4, 45, "Subsubsection",ExpressionUUID->"c2b72486-0790-4184-9e39-b1b1119358bd"],
Cell[61289, 1700, 193, 3, 35, "Text",ExpressionUUID->"47a77a01-5ead-4d77-bd00-9d96de28cac3"],
Cell[CellGroupData[{
Cell[61507, 1707, 2769, 69, 199, "Input",ExpressionUUID->"569c67ff-c412-4303-93ef-684d73e60021"],
Cell[64279, 1778, 2010, 35, 34, "Output",ExpressionUUID->"b19dc259-0f39-4760-877a-3752942cc320"],
Cell[66292, 1815, 2216, 44, 83, "Output",ExpressionUUID->"6046ca08-2ab9-4b0c-89da-012812cec85a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68557, 1865, 204, 3, 45, "Subsubsection",ExpressionUUID->"8976bd49-c7d0-49a3-ba70-a7f3f6b3f2d4"],
Cell[68764, 1870, 170, 3, 35, "Text",ExpressionUUID->"5b14681f-17bc-43e6-a37c-5bfd5e552980"],
Cell[CellGroupData[{
Cell[68959, 1877, 1389, 30, 73, "Input",ExpressionUUID->"02d7889d-776e-46a2-ba0a-22ef7c762189"],
Cell[70351, 1909, 2515, 52, 97, "Output",ExpressionUUID->"b0327e6d-18a2-4448-9ff6-546962db5918"]
}, Open  ]],
Cell[72881, 1964, 216, 4, 35, "Text",ExpressionUUID->"bdf26a01-2fc7-4793-a8a1-bf695cf0e213"],
Cell[CellGroupData[{
Cell[73122, 1972, 913, 22, 136, "Input",ExpressionUUID->"1491d7c4-fb32-4bea-a0a2-982e7c550b4f"],
Cell[74038, 1996, 1505, 26, 34, "Output",ExpressionUUID->"18b6d874-ab3b-4bd5-9ed3-dd5f98301541"],
Cell[75546, 2024, 1165, 16, 34, "Output",ExpressionUUID->"6827113a-1c14-4393-bde9-b6ca4d347e3c"],
Cell[76714, 2042, 1506, 26, 34, "Output",ExpressionUUID->"757192db-8b2b-4c17-8092-ba0316f8e033"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78269, 2074, 177, 3, 45, "Subsubsection",ExpressionUUID->"8a1a5a59-e65f-4f6e-baf5-9f04f0d990de"],
Cell[CellGroupData[{
Cell[78471, 2081, 835, 18, 73, "Input",ExpressionUUID->"39f7a845-2af0-48c5-a1df-6fbbac415162"],
Cell[79309, 2101, 1710, 45, 113, "Output",ExpressionUUID->"4569a8e2-7e1e-4586-bf6f-89793fd51880"]
}, Open  ]],
Cell[81034, 2149, 362, 8, 30, "Input",ExpressionUUID->"689b3b15-a536-458d-8908-41e251b4b690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81433, 2162, 166, 3, 45, "Subsubsection",ExpressionUUID->"2f55f5c1-2409-4ae3-a664-eeddbdacfc91"],
Cell[81602, 2167, 169, 3, 35, "Text",ExpressionUUID->"724d4307-6771-4b21-98c5-f093c63ee9cd"],
Cell[CellGroupData[{
Cell[81796, 2174, 787, 14, 52, "Input",ExpressionUUID->"f65c9066-2b0a-43ab-81c7-077aa8c5b7ed"],
Cell[82586, 2190, 8511, 223, 209, "Output",ExpressionUUID->"2838786a-9881-4d69-aed3-7c1e062bcdb0"]
}, Open  ]],
Cell[91112, 2416, 278, 6, 35, "Text",ExpressionUUID->"971cc39f-6690-4ee2-a2a2-b2c03d3daf1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91427, 2427, 225, 4, 45, "Subsubsection",ExpressionUUID->"6ad86a35-9faa-41b8-beef-e1ae1f13e6eb"],
Cell[91655, 2433, 392, 9, 81, "Text",ExpressionUUID->"34ce64d4-3e19-4a4a-a0f9-f9a3145597de"],
Cell[CellGroupData[{
Cell[92072, 2446, 4175, 101, 514, "Input",ExpressionUUID->"c6e6c7f5-4ee5-4a24-9819-386d597871ac"],
Cell[96250, 2549, 1652, 36, 97, "Output",ExpressionUUID->"b5455032-8de5-42c4-bf3b-64f308b7da26"],
Cell[97905, 2587, 1696, 38, 83, "Output",ExpressionUUID->"4f7cfe33-8a91-4bea-a5fd-516cc145ab65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99638, 2630, 465, 11, 52, "Input",ExpressionUUID->"3f896f2e-f7b5-486f-a0aa-ff1bbc733e55"],
Cell[100106, 2643, 1119, 21, 34, "Output",ExpressionUUID->"ef26ac69-2244-478b-a1d7-d15c6874ab5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101274, 2670, 168, 3, 45, "Subsubsection",ExpressionUUID->"a4b8f9b9-4b3c-4592-8e24-2081ba3c3f2b"],
Cell[101445, 2675, 353, 7, 35, "Text",ExpressionUUID->"4746ae1b-d84c-4cf3-b444-72d1e4e58c86"],
Cell[CellGroupData[{
Cell[101823, 2686, 1692, 37, 178, "Input",ExpressionUUID->"265dc089-8d70-417c-9162-640a25359d8e"],
Cell[103518, 2725, 2510, 48, 97, "Output",ExpressionUUID->"92c51f40-7fb2-4e90-9f81-6e61aacaad14"]
}, Open  ]],
Cell[106043, 2776, 172, 3, 35, "Text",ExpressionUUID->"71b45cda-55b1-4a78-beb5-101ba3184801"],
Cell[CellGroupData[{
Cell[106240, 2783, 1040, 26, 52, "Input",ExpressionUUID->"76339d26-5724-47ba-bf72-9ecd836e4456"],
Cell[107283, 2811, 1584, 35, 97, "Output",ExpressionUUID->"2400cf28-30bf-4929-9a22-b1083fae1fbe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108916, 2852, 236, 4, 45, "Subsubsection",ExpressionUUID->"cab9030a-882c-41e7-881d-0b771f5e32bc"],
Cell[109155, 2858, 289, 4, 35, "Text",ExpressionUUID->"40bbfce0-8b37-4cae-9e2c-6fd0c3b3b261"],
Cell[CellGroupData[{
Cell[109469, 2866, 581, 11, 52, "Input",ExpressionUUID->"9b697f0b-ebe3-40b3-b17c-f9087508e563"],
Cell[110053, 2879, 2144, 45, 97, "Output",ExpressionUUID->"276e5b59-7ff6-4408-a635-a48eb1dc6fa8"]
}, Open  ]],
Cell[112212, 2927, 169, 3, 35, "Text",ExpressionUUID->"bfbe7001-312a-441a-826c-264f988b8f54"],
Cell[CellGroupData[{
Cell[112406, 2934, 448, 8, 30, "Input",ExpressionUUID->"cfb7f62d-de19-41d3-b1c5-ca52471d5bb4"],
Cell[112857, 2944, 2006, 41, 97, "Output",ExpressionUUID->"2be604f6-b4d7-44bf-b28e-20a60c912811"]
}, Open  ]],
Cell[114878, 2988, 175, 3, 35, "Text",ExpressionUUID->"22612e82-358a-4e2d-bc7d-60fa9aab2a69"],
Cell[CellGroupData[{
Cell[115078, 2995, 568, 11, 52, "Input",ExpressionUUID->"bcec88c1-ca44-4e73-91dc-a8b2cf2ef938"],
Cell[115649, 3008, 2108, 41, 97, "Output",ExpressionUUID->"6b831bd9-4580-4013-8d11-bfdf4149c88a"]
}, Open  ]],
Cell[117772, 3052, 213, 4, 35, "Text",ExpressionUUID->"1f918949-8105-4a24-a257-f7d4851fbbc5"],
Cell[CellGroupData[{
Cell[118010, 3060, 832, 17, 52, "Input",ExpressionUUID->"9d942730-3cf9-42bc-a0fd-2b7eaf379ecc"],
Cell[118845, 3079, 1764, 36, 63, "Output",ExpressionUUID->"4fc7c3ae-da2d-4bb2-a366-fcbe5218723e"]
}, Open  ]],
Cell[120624, 3118, 190, 3, 35, "Text",ExpressionUUID->"0f31b4bb-db31-4e10-95ca-4825f363124e"],
Cell[CellGroupData[{
Cell[120839, 3125, 1050, 31, 109, "Input",ExpressionUUID->"b93841b0-5a97-4f01-8f14-8d19d87878f8"],
Cell[121892, 3158, 1183, 21, 49, "Output",ExpressionUUID->"7f8ccd1b-88fe-48f4-9040-8a354c2e082c"]
}, Open  ]],
Cell[123090, 3182, 217, 5, 35, "Text",ExpressionUUID->"179a19b0-368f-49e1-a358-cbd2c19c44a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123344, 3192, 195, 3, 45, "Subsubsection",ExpressionUUID->"051acb44-d834-4b9b-bf58-519bbf62809c"],
Cell[123542, 3197, 296, 4, 35, "Text",ExpressionUUID->"434a9b37-e267-429e-927d-f74d3890076b"],
Cell[123841, 3203, 2800, 68, 241, "Input",ExpressionUUID->"1bcdb0cc-3217-4576-a458-37b48f0a2766"],
Cell[126644, 3273, 160, 3, 35, "Text",ExpressionUUID->"c90d5cb1-af9d-42e3-acfb-a89433f97fa5"],
Cell[CellGroupData[{
Cell[126829, 3280, 1724, 47, 283, "Input",ExpressionUUID->"f20ff897-6e62-48b3-b26d-e194a37f4992"],
Cell[128556, 3329, 983, 26, 63, "Output",ExpressionUUID->"b41ea6b2-5bad-47e4-888e-f07cd8a90946"],
Cell[129542, 3357, 674, 16, 49, "Output",ExpressionUUID->"cc9dabff-707c-4b76-8041-965ef57513b4"]
}, Open  ]],
Cell[130231, 3376, 336, 5, 35, "Text",ExpressionUUID->"13c0962b-b432-4d61-b0a6-0d4e0f0eae46"],
Cell[CellGroupData[{
Cell[130592, 3385, 1185, 29, 115, "Input",ExpressionUUID->"1c630bcf-6575-4682-bfd6-0685b1068029"],
Cell[131780, 3416, 1940, 38, 97, "Output",ExpressionUUID->"ecdf94f7-5998-423c-ab6b-fa223cc031c7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133769, 3460, 244, 4, 45, "Subsubsection",ExpressionUUID->"3607bb07-ce5c-4d9c-9897-320d6c75d9da"],
Cell[134016, 3466, 239, 6, 35, "Text",ExpressionUUID->"c4bb8e64-1844-4093-8e80-5737bc386486"],
Cell[CellGroupData[{
Cell[134280, 3476, 590, 11, 52, "Input",ExpressionUUID->"5c5933df-ce34-481c-bd35-0cbd4b09e130"],
Cell[134873, 3489, 1827, 43, 97, "Output",ExpressionUUID->"57ff78ca-59ec-422d-9297-f357377b0aca"]
}, Open  ]],
Cell[136715, 3535, 224, 5, 35, "Text",ExpressionUUID->"701cb13e-f60b-4a72-bd1c-9e73b4287f9b"],
Cell[CellGroupData[{
Cell[136964, 3544, 385, 7, 30, "Input",ExpressionUUID->"3313a615-734d-4bd8-9ab7-af47c93a7cf6"],
Cell[137352, 3553, 1441, 31, 50, "Output",ExpressionUUID->"55da227e-c6f2-46d9-bfef-4a00b33db52d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138854, 3591, 195, 3, 54, "Subsection",ExpressionUUID->"6b4c1dbc-92a4-4528-88ca-566cce63ba99"],
Cell[139052, 3596, 249, 6, 35, "Text",ExpressionUUID->"083d343c-6df7-4dab-a087-381f29eedfb0"],
Cell[CellGroupData[{
Cell[139326, 3606, 163, 3, 45, "Subsubsection",ExpressionUUID->"518af9cc-3c94-4aaa-94fc-4034685b1300"],
Cell[139492, 3611, 231, 6, 35, "Text",ExpressionUUID->"a131c98b-c79e-4b9b-83f5-c09176941ed5"],
Cell[CellGroupData[{
Cell[139748, 3621, 1025, 27, 54, "Input",ExpressionUUID->"2e897d55-2f57-49be-93a1-1c88a0d74828"],
Cell[140776, 3650, 3747, 96, 181, "Output",ExpressionUUID->"69d799ae-3b6a-417f-9b68-cd7c4caa4123"]
}, Open  ]],
Cell[144538, 3749, 171, 3, 35, "Text",ExpressionUUID->"7bc99436-051c-42e4-9ba0-29a7ddbfa1e3"],
Cell[CellGroupData[{
Cell[144734, 3756, 532, 13, 52, "Input",ExpressionUUID->"4f6eb774-3f43-492b-b4c1-d8f05b898915"],
Cell[145269, 3771, 2413, 59, 63, "Output",ExpressionUUID->"105614df-8f03-4638-bc28-3ccb9be91d79"],
Cell[147685, 3832, 1253, 22, 34, "Output",ExpressionUUID->"c97bd706-a2cf-486b-8174-7f9d859bb748"]
}, Open  ]],
Cell[148953, 3857, 347, 7, 35, "Text",ExpressionUUID->"89534426-b51f-4ada-80fc-91abca98185b"],
Cell[149303, 3866, 2304, 52, 262, "Input",ExpressionUUID->"4fbffe1e-c748-4bf2-81aa-b05440e8b0c2"],
Cell[151610, 3920, 260, 4, 35, "Text",ExpressionUUID->"1f15cca0-21fe-4f5b-b8bb-71900f5a53d6"],
Cell[CellGroupData[{
Cell[151895, 3928, 2134, 55, 157, "Input",ExpressionUUID->"4e6f4874-c3db-40fa-ae29-0b6fe8cb0343"],
Cell[154032, 3985, 1641, 35, 54, "Output",ExpressionUUID->"19067ca1-922d-4cb7-bd1f-0ccb1b1f67ed"]
}, Open  ]],
Cell[155688, 4023, 184, 3, 35, "Text",ExpressionUUID->"725dd7ef-a5e8-43e0-b11c-3a262713a839"],
Cell[CellGroupData[{
Cell[155897, 4030, 1354, 32, 115, "Input",ExpressionUUID->"9eaf778c-4773-4671-8476-a4e5fd82efa4"],
Cell[157254, 4064, 885, 17, 50, "Output",ExpressionUUID->"03fd0084-77c0-4122-93db-513c791f5e51"],
Cell[158142, 4083, 1143, 27, 54, "Output",ExpressionUUID->"e36692ae-a6bc-4355-85a8-bcdf9a19b4d5"]
}, Open  ]],
Cell[159300, 4113, 302, 7, 35, "Text",ExpressionUUID->"237f969a-0dfc-4d07-90b1-eb4754e399af"],
Cell[CellGroupData[{
Cell[159627, 4124, 2486, 60, 136, "Input",ExpressionUUID->"25eab079-b8a4-497d-a4c1-2db6f86d4389"],
Cell[162116, 4186, 1199, 31, 50, "Output",ExpressionUUID->"284e6a1d-9342-4a4e-a751-7e94ed526e36"]
}, Open  ]],
Cell[163330, 4220, 252, 4, 35, "Text",ExpressionUUID->"84ab74d0-b445-4a2d-8cdf-3bdb55722c7b"],
Cell[CellGroupData[{
Cell[163607, 4228, 1531, 33, 73, "Input",ExpressionUUID->"0c7db71d-be9a-4a42-ba9c-51b05609d39a"],
Cell[165141, 4263, 1235, 33, 50, "Output",ExpressionUUID->"3d7b592e-c5cb-494e-bc6d-c3fa2416aec0"]
}, Open  ]],
Cell[166391, 4299, 324, 6, 35, "Text",ExpressionUUID->"f47d78af-06bb-4ba0-84e2-3f558dddf823"],
Cell[CellGroupData[{
Cell[166740, 4309, 3220, 73, 157, "Input",ExpressionUUID->"6eb56804-5f02-4020-9799-708728643dde"],
Cell[169963, 4384, 2601, 54, 50, "Output",ExpressionUUID->"5497dc15-c144-458b-867f-6b0eb0da2eff"],
Cell[172567, 4440, 1898, 32, 50, "Output",ExpressionUUID->"2d9c33bc-dccd-4cf3-a416-cc51ef1ab9a7"],
Cell[174468, 4474, 1918, 32, 50, "Output",ExpressionUUID->"2574bd46-4a0f-4be4-a1bf-2af37b1f1aa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176423, 4511, 614, 15, 52, "Input",ExpressionUUID->"a2afbeab-99b9-4e54-bdc3-e0b589ca99f7"],
Cell[177040, 4528, 1294, 29, 58, "Output",ExpressionUUID->"a8f7340c-a64c-40f4-be3b-df4e34ddfbd8"]
}, Open  ]],
Cell[178349, 4560, 168, 3, 35, "Text",ExpressionUUID->"1ad85aba-5309-406d-91a9-e79bb787883d"],
Cell[CellGroupData[{
Cell[178542, 4567, 2459, 55, 178, "Input",ExpressionUUID->"700d7250-f151-402b-bc84-916211f62d15"],
Cell[181004, 4624, 1601, 27, 50, "Output",ExpressionUUID->"3d7de46f-3621-4f9e-b12d-fb9c55126bf2"]
}, Open  ]],
Cell[182620, 4654, 266, 6, 35, "Text",ExpressionUUID->"64cd4c9e-e725-4a00-9ea3-93a729d4e80c"],
Cell[182889, 4662, 669, 12, 30, "Input",ExpressionUUID->"10f79257-009b-4361-8ba4-d85f0bad58ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183595, 4679, 160, 3, 45, "Subsubsection",ExpressionUUID->"202a5706-2b75-47b8-a097-97ecadffab5a"],
Cell[183758, 4684, 256, 6, 35, "Text",ExpressionUUID->"e794fc52-5216-43fc-bea4-7bc0e7a6f267"],
Cell[CellGroupData[{
Cell[184039, 4694, 268, 5, 30, "Input",ExpressionUUID->"48a97e86-67b3-4fc2-bdf7-9c44e83f8a44"],
Cell[184310, 4701, 1458, 37, 97, "Output",ExpressionUUID->"13eded3f-1295-46b4-9c6f-903e69e495e5"]
}, Open  ]],
Cell[185783, 4741, 189, 3, 35, "Text",ExpressionUUID->"d8d6b160-666a-4dc1-b191-323816e1462d"],
Cell[CellGroupData[{
Cell[185997, 4748, 546, 11, 52, "Input",ExpressionUUID->"c4335768-d296-4e30-96dd-8a010fa99abb"],
Cell[186546, 4761, 8858, 252, 209, "Output",ExpressionUUID->"76279a05-d68e-46e8-8663-7539593828d6"]
}, Open  ]],
Cell[195419, 5016, 157, 3, 35, "Text",ExpressionUUID->"cea28697-9bcc-43fa-80a4-e232a2f249fb"],
Cell[CellGroupData[{
Cell[195601, 5023, 433, 8, 115, "Input",ExpressionUUID->"33ee4439-0a99-4fb6-91ee-2a444cc41461"],
Cell[196037, 5033, 1342, 30, 97, "Output",ExpressionUUID->"2708bf16-4386-4339-88c1-426e6deb12b7"],
Cell[197382, 5065, 890, 16, 34, "Output",ExpressionUUID->"c3dbd18b-d512-40ca-a1d9-5ad7f3d5815d"],
Cell[198275, 5083, 909, 17, 50, "Output",ExpressionUUID->"273f9a66-4eb4-4886-836c-75b76058bf84"],
Cell[199187, 5102, 1698, 45, 125, "Output",ExpressionUUID->"77592ffc-42e2-45e6-8fb6-be6011ab8f33"]
}, Open  ]],
Cell[200900, 5150, 157, 3, 35, "Text",ExpressionUUID->"f1d6251e-f5ee-4a29-96c5-30d1fd448789"],
Cell[201060, 5155, 889, 27, 94, "Input",ExpressionUUID->"d475e16e-7061-42b0-ab42-e48b06b9d68d"],
Cell[201952, 5184, 168, 3, 35, "Text",ExpressionUUID->"5b8840c0-46e0-4289-a5f4-66b92aee4a95"],
Cell[CellGroupData[{
Cell[202145, 5191, 1827, 50, 115, "Input",ExpressionUUID->"ad24b7f5-3d0d-4d9c-85cd-d6015dc858ac"],
Cell[203975, 5243, 2885, 87, 129, "Output",ExpressionUUID->"2064c826-7f61-4fb1-947c-7b779c7d1932"],
Cell[206863, 5332, 3930, 109, 187, "Output",ExpressionUUID->"f7154ff8-c576-4ff1-8906-080a41565a40"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210866, 5449, 172, 3, 67, "Section",ExpressionUUID->"aceb56d8-16f8-432f-8bbb-ea99bfbadef3"],
Cell[211041, 5454, 372, 9, 81, "Text",ExpressionUUID->"ea6fed9e-9d6a-437e-a6b6-58f8a68a7ce1"],
Cell[CellGroupData[{
Cell[211438, 5467, 606, 12, 52, "Input",ExpressionUUID->"fbef3acc-a864-47e0-bb9b-ada195651cf3"],
Cell[212047, 5481, 15420, 412, 241, "Output",ExpressionUUID->"7d22e24a-8867-4976-b595-c86d1ce45662"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227504, 5898, 170, 3, 45, "Subsubsection",ExpressionUUID->"e67c992f-2e58-4ded-81f1-0dbf7f84e5bb"],
Cell[227677, 5903, 393, 8, 35, "Text",ExpressionUUID->"3cde4f64-af3e-4fad-8ecf-37615f438059"],
Cell[CellGroupData[{
Cell[228095, 5915, 521, 12, 52, "Input",ExpressionUUID->"3185b8b2-17f7-4896-93cd-108c0bf9db8c"],
Cell[228619, 5929, 13317, 358, 209, "Output",ExpressionUUID->"8043549c-14ce-49df-a892-5b3a607b2e48"]
}, Open  ]],
Cell[241951, 6290, 273, 6, 35, "Text",ExpressionUUID->"92415f9f-5d33-4f03-96dc-e640613a8fd0"],
Cell[CellGroupData[{
Cell[242249, 6300, 662, 15, 73, "Input",ExpressionUUID->"7a303ecb-722b-4f22-aae2-172986d69385"],
Cell[242914, 6317, 6952, 200, 231, "Output",ExpressionUUID->"d490cb3c-8e22-4406-b323-708d55216242"]
}, Open  ]],
Cell[249881, 6520, 167, 3, 35, "Text",ExpressionUUID->"5175da8c-a1f0-4537-8c06-a2665dccf0f9"],
Cell[CellGroupData[{
Cell[250073, 6527, 2336, 53, 138, "Input",ExpressionUUID->"b6842956-0bd9-4114-9313-243c6a7b362a"],
Cell[252412, 6582, 2388, 36, 39, "Message",ExpressionUUID->"9649a288-91a0-4921-b60a-5d348dbab6d3"],
Cell[254803, 6620, 1291, 31, 55, "Output",ExpressionUUID->"b72ecdd3-bbc6-4819-95f4-162dee0e53b5"]
}, Open  ]],
Cell[256109, 6654, 173, 3, 35, "Text",ExpressionUUID->"e2da3c74-e9d5-4fc8-b46b-f4fbcab259bb"],
Cell[CellGroupData[{
Cell[256307, 6661, 2165, 60, 116, "Input",ExpressionUUID->"2ef98204-ac2a-4bbe-a83e-6d714435f8d7"],
Cell[258475, 6723, 894, 22, 37, "Output",ExpressionUUID->"4fb39d5e-c36f-4231-91ca-196b3240da4b"],
Cell[259372, 6747, 947, 24, 50, "Output",ExpressionUUID->"4f4a229f-95ec-4deb-b901-8ed10eb10cfd"]
}, Open  ]],
Cell[260334, 6774, 263, 6, 35, "Text",ExpressionUUID->"18e642c0-681f-4c11-be92-544c0f0b0f00"],
Cell[CellGroupData[{
Cell[260622, 6784, 552, 13, 52, "Input",ExpressionUUID->"3108c4ac-c664-40da-b7d0-28c5c3e6e83e"],
Cell[261177, 6799, 1075, 24, 53, "Output",ExpressionUUID->"0229c603-6b4f-455f-8666-c11866887c26"],
Cell[262255, 6825, 1026, 22, 53, "Output",ExpressionUUID->"9b2671a0-2737-48e6-a87f-5184ba19637e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263330, 6853, 180, 3, 45, "Subsubsection",ExpressionUUID->"f858f548-525c-41e4-9948-ccbbacc3d889"],
Cell[263513, 6858, 345, 7, 35, "Text",ExpressionUUID->"a011015b-0fab-4546-a0e0-b6083d71e84d"],
Cell[263861, 6867, 366, 8, 35, "Text",ExpressionUUID->"99637cbd-885c-4227-8897-4d24e1bd3f84"],
Cell[CellGroupData[{
Cell[264252, 6879, 505, 12, 30, "Input",ExpressionUUID->"c54ad8ad-fca5-43fa-9dcb-299b728682a1"],
Cell[264760, 6893, 1807, 49, 72, "Output",ExpressionUUID->"f02f14ab-219a-45bd-b413-6d0e5664c2c4"]
}, Open  ]],
Cell[266582, 6945, 210, 5, 35, "Text",ExpressionUUID->"7e5d4e1f-8dc6-4dc4-b9f2-5d718e07af76"],
Cell[266795, 6952, 178, 3, 35, "Text",ExpressionUUID->"6fe0eb6d-837e-40ff-ae0f-4f3bcfe8121c"],
Cell[CellGroupData[{
Cell[266998, 6959, 775, 21, 30, "Input",ExpressionUUID->"1eb7a22a-91e7-422c-8c94-d44b00d6066d"],
Cell[267776, 6982, 1240, 31, 68, "Output",ExpressionUUID->"95a8b74a-7260-4cbe-8fee-9d4422a13909"]
}, Open  ]],
Cell[269031, 7016, 158, 3, 35, "Text",ExpressionUUID->"38b26862-4ba1-4e1d-a911-51e6716ebc9e"],
Cell[CellGroupData[{
Cell[269214, 7023, 743, 16, 75, "Input",ExpressionUUID->"ded4e8a7-5ecb-4232-b2b1-5e29f7ac2ad6"],
Cell[269960, 7041, 750, 11, 34, "Output",ExpressionUUID->"386f6d7a-b316-44fd-825e-fff86ce4cafc"],
Cell[270713, 7054, 371, 9, 40, "Message",ExpressionUUID->"62185469-7734-4af9-aec8-a638b8d4a3bd"],
Cell[271087, 7065, 764, 11, 34, "Output",ExpressionUUID->"8d7a4bdd-8c34-46f4-b5b5-92b32b1bfa0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271888, 7081, 498, 12, 73, "Input",ExpressionUUID->"0adbf846-4e67-4367-87fb-230e3fa060a5"],
Cell[272389, 7095, 636, 17, 68, "Output",ExpressionUUID->"f68aba30-f944-465a-bfbe-4a55e77f9114"],
Cell[273028, 7114, 592, 15, 76, "Output",ExpressionUUID->"2e359da9-6394-43bf-88f0-751efd86c07f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


